Study of the $\psi_2(3823)$ and $\chi_{c1}(3872)$ states in $B^+ \rightarrow \left( J\psi\pi^+\pi^-\right)K^+$ decays

The decays $B^+\rightarrow J/\psi \pi^+ \pi^- K^+$ are studied using a data set corresponding to an integrated luminosity of 9fb$^{-1}$ collected with the LHCb detector in proton-proton collisions between 2011 and 2018. Precise measurements of the ratios of branching fractions with the intermediate $\psi_2(3823)$, $\chi_{c1}(3872)$ and $\psi(2S)$ states are reported. The decay of $B^+\rightarrow \psi_2(3823)K^+$ with $\psi_2(3823)\rightarrow J\psi\pi^+\pi^-$ is observed for the first time with a significance of 5.1 standard deviations. The mass differences between the $\psi_2(3823)$, $\chi_{c1}(3872)$ and $\psi(2S)$ states are measured to be $$ \begin{array}{rcl} m_{\chi_{c1(3872)}} - m_{\psi_2(3823)} &= & 47.50 \pm 0.53 \pm 0.13\,\mathrm{MeV/}c^2\,, \\ m_{\psi_2(3823)} - m_{\psi(2S)} &= & 137.98 \pm 0.53 \pm 0.14\,\mathrm{MeV/}c^2\,, \\ m_{\chi_{c1}(3872)} - m_{\psi(2S)} &= & 185.49 \pm 0.06 \pm 0.03\,\mathrm{MeV/}c^2\,, \end{array} $$ resulting in the most precise determination of the $\chi_{c1}(3782)$ mass. The width of the $\psi_2(3823)$ state is found to be below 5.2MeV at 90\% confidence level. The Breit-Wigner width of the $\chi_{c1}(3872)$ state is measured to be $$ \Gamma^{\mathrm{BW}}_{\chi_{c1}(3872)} = 0.96^{+0.19}_{-0.18}\pm0.21 \mathrm{MeV},$$ which is inconsistent with zero by 5.5 standard deviations.

==> figs/Fig1.C <==
void b_all()
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Fri May 22 15:08:38 2020) by ROOT version 6.16/00
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",190,213,1002,826);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(5.178313,-17560.98,5.359036,128780.5);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.12);
   glCanvas->SetRightMargin(0.05);
   glCanvas->SetTopMargin(0.06);
   glCanvas->SetBottomMargin(0.12);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1D *frame_105dc850__3 = new TH1D("frame_105dc850__3","A RooPlot of \"``m1234cPVM''-variable\"",50,5.2,5.35);
   frame_105dc850__3->SetBinContent(1,101718);
   frame_105dc850__3->SetMinimum(-1e-10);
   frame_105dc850__3->SetMaximum(120000);
   frame_105dc850__3->SetEntries(1);
   frame_105dc850__3->SetDirectory(0);
   frame_105dc850__3->SetStats(0);
   frame_105dc850__3->SetMarkerStyle(20);
   frame_105dc850__3->SetMarkerSize(1.2);
   frame_105dc850__3->GetXaxis()->SetNdivisions(505);
   frame_105dc850__3->GetXaxis()->SetLabelFont(132);
   frame_105dc850__3->GetXaxis()->SetLabelOffset(0.015);
   frame_105dc850__3->GetXaxis()->SetLabelSize(0.06);
   frame_105dc850__3->GetXaxis()->SetTitleSize(-1);
   frame_105dc850__3->GetXaxis()->SetTitleOffset(1);
   frame_105dc850__3->GetXaxis()->SetTitleFont(132);
   frame_105dc850__3->GetYaxis()->SetNdivisions(-4000406);
   frame_105dc850__3->GetYaxis()->SetLabelFont(132);
   frame_105dc850__3->GetYaxis()->SetLabelOffset(0.01);
   frame_105dc850__3->GetYaxis()->SetLabelSize(0.06);
   frame_105dc850__3->GetYaxis()->SetTitleSize(0.05);
   frame_105dc850__3->GetYaxis()->SetTitleFont(132);
   frame_105dc850__3->GetZaxis()->SetLabelFont(132);
   frame_105dc850__3->GetZaxis()->SetLabelSize(0.05);
   frame_105dc850__3->GetZaxis()->SetTitleSize(0.05);
   frame_105dc850__3->GetZaxis()->SetTitleOffset(1);
   frame_105dc850__3->GetZaxis()->SetTitleFont(132);
   frame_105dc850__3->Draw("FUNC");
   
   Double_t Fit1D_Bp__b_Norm[m1234cPVM]_Comp[pp_Bkg]_fx4[56] = {
   5.197,
   5.197,
   5.2,
   5.203,
   5.206,
   5.209,
   5.212,
   5.215,
   5.218,
   5.221,
   5.224,
   5.227,
   5.23,
   5.233,
   5.236,
   5.239,
   5.242,
   5.245,
   5.248,
   5.251,
   5.254,
   5.257,
   5.26,
   5.263,
   5.266,
   5.269,
   5.272,
   5.275,
   5.278,
   5.281,
   5.284,
   5.287,
   5.29,
   5.293,
   5.296,
   5.299,
   5.302,
   5.305,
   5.308,
   5.311,
   5.314,
   5.317,
   5.32,
   5.323,
   5.326,
   5.329,
   5.332,
   5.335,
   5.338,
   5.341,
   5.344,
   5.347,
   5.35,
   5.35,
   5.353,
   5.353};
   Double_t Fit1D_Bp__b_Norm[m1234cPVM]_Comp[pp_Bkg]_fy4[56] = {
   0,
   2021.487,
   2021.487,
   2006.758,
   1992.029,
   1977.3,
   1962.572,
   1947.843,
   1933.114,
   1918.385,
   1903.656,
   1888.927,
   1874.198,
   1859.469,
   1844.74,
   1830.012,
   1815.283,
   1800.554,
   1785.825,
   1771.096,
   1756.367,
   1741.638,
   1726.909,
   1712.18,
   1697.452,
   1682.723,
   1667.994,
   1653.265,
   1638.536,
   1623.807,
   1609.078,
   1594.349,
   1579.62,
   1564.891,
   1550.163,
   1535.434,
   1520.705,
   1505.976,
   1491.247,
   1476.518,
   1461.789,
   1447.06,
   1432.331,
   1417.603,
   1402.874,
   1388.145,
   1373.416,
   1358.687,
   1343.958,
   1329.229,
   1314.5,
   1299.771,
   1285.042,
   1285.042,
   1285.042,
   0};
   TGraph *graph = new TGraph(56,Fit1D_Bp__b_Norm[m1234cPVM]_Comp[pp_Bkg]_fx4,Fit1D_Bp__b_Norm[m1234cPVM]_Comp[pp_Bkg]_fy4);
   graph->SetName("Fit1D_Bp__b_Norm[m1234cPVM]_Comp[pp_Bkg]");
   graph->SetTitle("Projection of Fit1D(Bp__b)");
   graph->SetFillStyle(1000);
   graph->SetLineStyle(15);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Fit1D_Bp__b_NormoBm1234cPVMcB_CompoBpp_BkgcB4 = new TH1F("Graph_Fit1D_Bp__b_NormoBm1234cPVMcB_CompoBpp_BkgcB4","Projection of Fit1D(Bp__b)",100,5.1814,5.3686);
   Graph_Fit1D_Bp__b_NormoBm1234cPVMcB_CompoBpp_BkgcB4->SetMinimum(0);
   Graph_Fit1D_Bp__b_NormoBm1234cPVMcB_CompoBpp_BkgcB4->SetMaximum(2223.636);
   Graph_Fit1D_Bp__b_NormoBm1234cPVMcB_CompoBpp_BkgcB4->SetDirectory(0);
   Graph_Fit1D_Bp__b_NormoBm1234cPVMcB_CompoBpp_BkgcB4->SetStats(0);
   Graph_Fit1D_Bp__b_NormoBm1234cPVMcB_CompoBpp_BkgcB4->SetMarkerStyle(20);
   Graph_Fit1D_Bp__b_NormoBm1234cPVMcB_CompoBpp_BkgcB4->SetMarkerSize(1.2);
   Graph_Fit1D_Bp__b_NormoBm1234cPVMcB_CompoBpp_BkgcB4->GetXaxis()->SetNdivisions(505);
   Graph_Fit1D_Bp__b_NormoBm1234cPVMcB_CompoBpp_BkgcB4->GetXaxis()->SetLabelFont(132);
   Graph_Fit1D_Bp__b_NormoBm1234cPVMcB_CompoBpp_BkgcB4->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit1D_Bp__b_NormoBm1234cPVMcB_CompoBpp_BkgcB4->GetXaxis()->SetLabelSize(0.05);
   Graph_Fit1D_Bp__b_NormoBm1234cPVMcB_CompoBpp_BkgcB4->GetXaxis()->SetTitleSize(-1);
   Graph_Fit1D_Bp__b_NormoBm1234cPVMcB_CompoBpp_BkgcB4->GetXaxis()->SetTitleOffset(1);
   Graph_Fit1D_Bp__b_NormoBm1234cPVMcB_CompoBpp_BkgcB4->GetXaxis()->SetTitleFont(132);
   Graph_Fit1D_Bp__b_NormoBm1234cPVMcB_CompoBpp_BkgcB4->GetYaxis()->SetLabelFont(132);
   Graph_Fit1D_Bp__b_NormoBm1234cPVMcB_CompoBpp_BkgcB4->GetYaxis()->SetLabelSize(0.05);
   Graph_Fit1D_Bp__b_NormoBm1234cPVMcB_CompoBpp_BkgcB4->GetYaxis()->SetTitleSize(0.05);
   Graph_Fit1D_Bp__b_NormoBm1234cPVMcB_CompoBpp_BkgcB4->GetYaxis()->SetTitleFont(132);
   Graph_Fit1D_Bp__b_NormoBm1234cPVMcB_CompoBpp_BkgcB4->GetZaxis()->SetLabelFont(132);
   Graph_Fit1D_Bp__b_NormoBm1234cPVMcB_CompoBpp_BkgcB4->GetZaxis()->SetLabelSize(0.05);
   Graph_Fit1D_Bp__b_NormoBm1234cPVMcB_CompoBpp_BkgcB4->GetZaxis()->SetTitleSize(0.05);
   Graph_Fit1D_Bp__b_NormoBm1234cPVMcB_CompoBpp_BkgcB4->GetZaxis()->SetTitleOffset(1);
   Graph_Fit1D_Bp__b_NormoBm1234cPVMcB_CompoBpp_BkgcB4->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit1D_Bp__b_Norm[m1234cPVM]_Comp[pp_Bkg]4);
   
   graph->Draw("l");
   
   Double_t Fit1D_Bp__b_Norm[m1234cPVM]_Comp[cb2_Bp]_fx5[236] = {
   5.2,
   5.2,
   5.203,
   5.206,
   5.209,
   5.212,
   5.215,
   5.218,
   5.221,
   5.224,
   5.227,
   5.23,
   5.233,
   5.236,
   5.239,
   5.242,
   5.245,
   5.2465,
   5.248,
   5.2495,
   5.251,
   5.2525,
   5.25325,
   5.254,
   5.25475,
   5.2555,
   5.25625,
   5.257,
   5.25775,
   5.2585,
   5.258875,
   5.25925,
   5.259625,
   5.26,
   5.260375,
   5.26075,
   5.261125,
   5.2615,
   5.261875,
   5.26225,
   5.262625,
   5.263,
   5.263375,
   5.26375,
   5.264125,
   5.2645,
   5.264875,
   5.265062,
   5.26525,
   5.265437,
   5.265625,
   5.265813,
   5.266,
   5.266188,
   5.266375,
   5.266563,
   5.26675,
   5.266938,
   5.267125,
   5.267313,
   5.2675,
   5.267688,
   5.267875,
   5.268063,
   5.26825,
   5.268438,
   5.268625,
   5.268813,
   5.269,
   5.269188,
   5.269375,
   5.269563,
   5.26975,
   5.269938,
   5.270125,
   5.270313,
   5.2705,
   5.270688,
   5.270875,
   5.27125,
   5.271625,
   5.272,
   5.27275,
   5.273125,
   5.2735,
   5.273875,
   5.274063,
   5.27425,
   5.274438,
   5.274625,
   5.274813,
   5.275,
   5.275188,
   5.275375,
   5.275563,
   5.27575,
   5.275938,
   5.276125,
   5.276313,
   5.2765,
   5.276688,
   5.276875,
   5.277063,
   5.27725,
   5.277438,
   5.277625,
   5.277812,
   5.278,
   5.278187,
   5.278375,
   5.278469,
   5.278562,
   5.278656,
   5.27875,
   5.278844,
   5.278937,
   5.279031,
   5.279125,
   5.279219,
   5.279312,
   5.279406,
   5.2795,
   5.279594,
   5.279687,
   5.279781,
   5.279875,
   5.280062,
   5.28025,
   5.280437,
   5.280625,
   5.280812,
   5.281,
   5.281187,
   5.281375,
   5.281562,
   5.28175,
   5.281937,
   5.282125,
   5.282312,
   5.2825,
   5.282687,
   5.282875,
   5.283062,
   5.28325,
   5.283437,
   5.283625,
   5.283812,
   5.284,
   5.284187,
   5.284375,
   5.28475,
   5.285125,
   5.2855,
   5.28625,
   5.286625,
   5.287,
   5.287375,
   5.287562,
   5.28775,
   5.287937,
   5.288125,
   5.288312,
   5.2885,
   5.288687,
   5.288875,
   5.289062,
   5.28925,
   5.289438,
   5.289625,
   5.289813,
   5.29,
   5.290188,
   5.290375,
   5.290563,
   5.29075,
   5.290938,
   5.291125,
   5.291313,
   5.2915,
   5.291688,
   5.291875,
   5.292063,
   5.29225,
   5.292438,
   5.292625,
   5.292813,
   5.293,
   5.293188,
   5.293375,
   5.293563,
   5.29375,
   5.293938,
   5.294125,
   5.2945,
   5.294875,
   5.29525,
   5.295625,
   5.296,
   5.296375,
   5.29675,
   5.297125,
   5.2975,
   5.297875,
   5.29825,
   5.298625,
   5.299,
   5.299375,
   5.29975,
   5.3005,
   5.30125,
   5.302,
   5.30275,
   5.3035,
   5.30425,
   5.305,
   5.30575,
   5.3065,
   5.308,
   5.3095,
   5.311,
   5.3125,
   5.314,
   5.317,
   5.32,
   5.323,
   5.326,
   5.329,
   5.332,
   5.335,
   5.338,
   5.341,
   5.344,
   5.347,
   5.35,
   5.35,
   5.35};
   Double_t Fit1D_Bp__b_Norm[m1234cPVM]_Comp[cb2_Bp]_fy5[236] = {
   0,
   5.171033,
   6.522481,
   8.284838,
   10.6018,
   13.67432,
   17.78647,
   23.34438,
   30.93571,
   41.42198,
   56.08381,
   76.85349,
   106.6941,
   150.2292,
   214.8121,
   312.3805,
   462.7588,
   567.4974,
   699.6948,
   867.592,
   1082.235,
   1358.55,
   1525.924,
   1716.877,
   1935.16,
   2185.192,
   2472.191,
   2802.334,
   3182.954,
   3622.78,
   3868.076,
   4132.231,
   4416.871,
   4723.777,
   5054.904,
   5412.395,
   5798.605,
   6216.122,
   6667.793,
   7156.753,
   7686.456,
   8260.712,
   8883.728,
   9560.148,
   10295.11,
   11094.31,
   11964.04,
   12427.51,
   12911.3,
   13416.39,
   13943.84,
   14494.75,
   15070.29,
   15671.68,
   16300.23,
   16957.31,
   17644.36,
   18362.91,
   19114.58,
   19901.06,
   20724.17,
   21585.81,
   22487.99,
   23432.85,
   24422.64,
   25459.75,
   26546.72,
   27686.21,
   28881.07,
   30134.3,
   31436.85,
   32769.7,
   34131.67,
   35521.76,
   36938.81,
   38381.61,
   39848.78,
   41338.88,
   42850.31,
   45930.33,
   49074.06,
   52265.02,
   58715.08,
   61933.99,
   65120.12,
   68250.86,
   69788.22,
   71303,
   72792.25,
   74253.04,
   75682.41,
   77077.46,
   78435.29,
   79753.06,
   81027.95,
   82257.22,
   83438.2,
   84568.28,
   85644.95,
   86665.79,
   87628.49,
   88530.85,
   89370.8,
   90146.4,
   90855.82,
   91497.42,
   92069.67,
   92571.24,
   93000.91,
   93357.68,
   93508.45,
   93640.68,
   93754.3,
   93849.24,
   93925.45,
   93982.87,
   94021.47,
   94041.22,
   94042.13,
   94024.18,
   93987.39,
   93931.77,
   93857.37,
   93764.23,
   93652.39,
   93521.94,
   93205.5,
   92815.66,
   92353.36,
   91819.68,
   91215.91,
   90543.46,
   89803.91,
   88998.99,
   88130.58,
   87200.68,
   86211.42,
   85165.05,
   84063.93,
   82910.53,
   81707.4,
   80457.17,
   79162.55,
   77826.33,
   76451.32,
   75040.39,
   73596.46,
   72122.44,
   70621.28,
   69095.93,
   65984.4,
   62811.17,
   59599.03,
   53145.21,
   49944.39,
   46786.02,
   43687,
   42164.58,
   40662.59,
   39182.67,
   37726.34,
   36295.02,
   34890.01,
   33512.5,
   32163.57,
   30844.19,
   29555.21,
   28297.4,
   27071.68,
   25893.87,
   24770.88,
   23699.99,
   22678.63,
   21704.35,
   20774.85,
   19887.93,
   19041.52,
   18233.65,
   17462.44,
   16726.13,
   16023.04,
   15351.56,
   14710.19,
   14097.49,
   13512.09,
   12952.7,
   12418.09,
   11907.08,
   11418.58,
   10951.51,
   10504.89,
   10077.75,
   9669.202,
   8904.443,
   8204.219,
   7562.747,
   6974.791,
   6435.61,
   5940.906,
   5486.781,
   5069.701,
   4686.455,
   4334.128,
   4010.07,
   3711.872,
   3437.341,
   3184.481,
   2951.476,
   2538.549,
   2186.984,
   1887.139,
   1630.969,
   1411.746,
   1223.833,
   1062.501,
   923.7726,
   804.2966,
   612.2323,
   468.5276,
   360.3994,
   278.5985,
   216.3915,
   132.3325,
   82.32076,
   52.03206,
   33.38122,
   21.71679,
   14.31469,
   9.552656,
   6.449325,
   4.402206,
   3.03622,
   2.114777,
   1.486772,
   1.486772,
   0};
   graph = new TGraph(236,Fit1D_Bp__b_Norm[m1234cPVM]_Comp[cb2_Bp]_fx5,Fit1D_Bp__b_Norm[m1234cPVM]_Comp[cb2_Bp]_fy5);
   graph->SetName("Fit1D_Bp__b_Norm[m1234cPVM]_Comp[cb2_Bp]");
   graph->SetTitle("Projection of Fit1D(Bp__b)");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = 1179;
   color = new TColor(ci, 1, 0, 0, " ", 0.35);
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Fit1D_Bp__b_NormoBm1234cPVMcB_CompoBcb2_BpcB5 = new TH1F("Graph_Fit1D_Bp__b_NormoBm1234cPVMcB_CompoBcb2_BpcB5","Projection of Fit1D(Bp__b)",236,5.185,5.365);
   Graph_Fit1D_Bp__b_NormoBm1234cPVMcB_CompoBcb2_BpcB5->SetMinimum(0);
   Graph_Fit1D_Bp__b_NormoBm1234cPVMcB_CompoBcb2_BpcB5->SetMaximum(103446.3);
   Graph_Fit1D_Bp__b_NormoBm1234cPVMcB_CompoBcb2_BpcB5->SetDirectory(0);
   Graph_Fit1D_Bp__b_NormoBm1234cPVMcB_CompoBcb2_BpcB5->SetStats(0);
   Graph_Fit1D_Bp__b_NormoBm1234cPVMcB_CompoBcb2_BpcB5->SetMarkerStyle(20);
   Graph_Fit1D_Bp__b_NormoBm1234cPVMcB_CompoBcb2_BpcB5->SetMarkerSize(1.2);
   Graph_Fit1D_Bp__b_NormoBm1234cPVMcB_CompoBcb2_BpcB5->GetXaxis()->SetNdivisions(505);
   Graph_Fit1D_Bp__b_NormoBm1234cPVMcB_CompoBcb2_BpcB5->GetXaxis()->SetLabelFont(132);
   Graph_Fit1D_Bp__b_NormoBm1234cPVMcB_CompoBcb2_BpcB5->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit1D_Bp__b_NormoBm1234cPVMcB_CompoBcb2_BpcB5->GetXaxis()->SetLabelSize(0.05);
   Graph_Fit1D_Bp__b_NormoBm1234cPVMcB_CompoBcb2_BpcB5->GetXaxis()->SetTitleSize(-1);
   Graph_Fit1D_Bp__b_NormoBm1234cPVMcB_CompoBcb2_BpcB5->GetXaxis()->SetTitleOffset(1);
   Graph_Fit1D_Bp__b_NormoBm1234cPVMcB_CompoBcb2_BpcB5->GetXaxis()->SetTitleFont(132);
   Graph_Fit1D_Bp__b_NormoBm1234cPVMcB_CompoBcb2_BpcB5->GetYaxis()->SetLabelFont(132);
   Graph_Fit1D_Bp__b_NormoBm1234cPVMcB_CompoBcb2_BpcB5->GetYaxis()->SetLabelSize(0.05);
   Graph_Fit1D_Bp__b_NormoBm1234cPVMcB_CompoBcb2_BpcB5->GetYaxis()->SetTitleSize(0.05);
   Graph_Fit1D_Bp__b_NormoBm1234cPVMcB_CompoBcb2_BpcB5->GetYaxis()->SetTitleFont(132);
   Graph_Fit1D_Bp__b_NormoBm1234cPVMcB_CompoBcb2_BpcB5->GetZaxis()->SetLabelFont(132);
   Graph_Fit1D_Bp__b_NormoBm1234cPVMcB_CompoBcb2_BpcB5->GetZaxis()->SetLabelSize(0.05);
   Graph_Fit1D_Bp__b_NormoBm1234cPVMcB_CompoBcb2_BpcB5->GetZaxis()->SetTitleSize(0.05);
   Graph_Fit1D_Bp__b_NormoBm1234cPVMcB_CompoBcb2_BpcB5->GetZaxis()->SetTitleOffset(1);
   Graph_Fit1D_Bp__b_NormoBm1234cPVMcB_CompoBcb2_BpcB5->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit1D_Bp__b_Norm[m1234cPVM]_Comp[cb2_Bp]5);
   
   graph->Draw("fl");
   
   Double_t Fit1D_Bp__b_Norm[m1234cPVM]_fx6[236] = {
   5.197,
   5.197,
   5.2,
   5.203,
   5.206,
   5.209,
   5.212,
   5.215,
   5.218,
   5.221,
   5.224,
   5.227,
   5.23,
   5.233,
   5.236,
   5.239,
   5.242,
   5.245,
   5.2465,
   5.248,
   5.2495,
   5.251,
   5.2525,
   5.25325,
   5.254,
   5.25475,
   5.2555,
   5.25625,
   5.257,
   5.25775,
   5.2585,
   5.258875,
   5.25925,
   5.259625,
   5.26,
   5.260375,
   5.26075,
   5.261125,
   5.2615,
   5.261875,
   5.26225,
   5.262625,
   5.263,
   5.263375,
   5.26375,
   5.264125,
   5.2645,
   5.264875,
   5.265062,
   5.26525,
   5.265437,
   5.265625,
   5.265813,
   5.266,
   5.266188,
   5.266375,
   5.266563,
   5.26675,
   5.266938,
   5.267125,
   5.267313,
   5.2675,
   5.267688,
   5.267875,
   5.268063,
   5.26825,
   5.268438,
   5.268625,
   5.268813,
   5.269,
   5.269188,
   5.269375,
   5.269563,
   5.26975,
   5.269938,
   5.270125,
   5.270313,
   5.2705,
   5.270688,
   5.270875,
   5.27125,
   5.271625,
   5.272,
   5.27275,
   5.273125,
   5.2735,
   5.273875,
   5.274063,
   5.27425,
   5.274438,
   5.274625,
   5.274813,
   5.275,
   5.275188,
   5.275375,
   5.275563,
   5.27575,
   5.275938,
   5.276125,
   5.276313,
   5.2765,
   5.276688,
   5.276875,
   5.277063,
   5.27725,
   5.277438,
   5.277625,
   5.277812,
   5.278,
   5.278187,
   5.278375,
   5.278562,
   5.278656,
   5.27875,
   5.278844,
   5.278937,
   5.279031,
   5.279125,
   5.279219,
   5.279312,
   5.279406,
   5.2795,
   5.279594,
   5.279687,
   5.279781,
   5.279875,
   5.280062,
   5.28025,
   5.280437,
   5.280625,
   5.280812,
   5.281,
   5.281187,
   5.281375,
   5.281562,
   5.28175,
   5.281937,
   5.282125,
   5.282312,
   5.2825,
   5.282687,
   5.282875,
   5.283062,
   5.28325,
   5.283437,
   5.283625,
   5.283812,
   5.284,
   5.284187,
   5.284375,
   5.28475,
   5.285125,
   5.2855,
   5.28625,
   5.286625,
   5.287,
   5.287375,
   5.287562,
   5.28775,
   5.287937,
   5.288125,
   5.288312,
   5.2885,
   5.288687,
   5.288875,
   5.289062,
   5.28925,
   5.289438,
   5.289625,
   5.289813,
   5.29,
   5.290188,
   5.290375,
   5.290563,
   5.29075,
   5.290938,
   5.291125,
   5.291313,
   5.2915,
   5.291688,
   5.291875,
   5.292063,
   5.29225,
   5.292438,
   5.292625,
   5.292813,
   5.293,
   5.293188,
   5.293375,
   5.293563,
   5.29375,
   5.294125,
   5.2945,
   5.294875,
   5.29525,
   5.295625,
   5.296,
   5.296375,
   5.29675,
   5.297125,
   5.2975,
   5.297875,
   5.29825,
   5.298625,
   5.299,
   5.299375,
   5.29975,
   5.3005,
   5.30125,
   5.302,
   5.30275,
   5.3035,
   5.30425,
   5.305,
   5.30575,
   5.3065,
   5.308,
   5.3095,
   5.311,
   5.3125,
   5.314,
   5.317,
   5.32,
   5.323,
   5.326,
   5.329,
   5.332,
   5.335,
   5.338,
   5.341,
   5.344,
   5.347,
   5.35,
   5.35,
   5.353,
   5.353};
   Double_t Fit1D_Bp__b_Norm[m1234cPVM]_fy6[236] = {
   0,
   2026.658,
   2026.658,
   2013.281,
   2000.314,
   1987.902,
   1976.246,
   1965.629,
   1956.458,
   1949.321,
   1945.078,
   1945.011,
   1951.052,
   1966.163,
   1994.97,
   2044.824,
   2127.663,
   2263.313,
   2360.687,
   2485.52,
   2646.052,
   2853.331,
   3122.281,
   3285.974,
   3473.244,
   3687.845,
   3934.195,
   4217.511,
   4543.972,
   4920.91,
   5357.054,
   5600.509,
   5862.822,
   6145.621,
   6450.686,
   6779.972,
   7135.622,
   7519.991,
   7935.667,
   8385.496,
   8872.615,
   9400.478,
   9972.893,
   10594.07,
   11268.65,
   12001.77,
   12799.13,
   13667.02,
   14129.57,
   14612.43,
   15116.6,
   15643.13,
   16193.12,
   16767.74,
   17368.21,
   17995.84,
   18652,
   19338.13,
   20055.76,
   20806.51,
   21592.07,
   22414.26,
   23274.98,
   24176.24,
   25120.18,
   26109.05,
   27145.24,
   28231.28,
   29369.85,
   30563.79,
   31816.1,
   33117.73,
   34449.66,
   35810.71,
   37199.88,
   38616.01,
   40057.89,
   41524.14,
   43013.31,
   44523.82,
   47602.01,
   50743.89,
   53933.01,
   60379.39,
   63596.46,
   66780.75,
   69909.65,
   71446.09,
   72959.95,
   74448.28,
   75908.14,
   77336.6,
   78730.73,
   80087.64,
   81404.48,
   82678.45,
   83906.8,
   85086.86,
   86216.02,
   87291.77,
   88311.69,
   89273.47,
   90174.91,
   91013.94,
   91788.61,
   92497.12,
   93137.79,
   93709.13,
   94209.77,
   94638.53,
   94994.37,
   95276.46,
   95389.62,
   95484.1,
   95559.84,
   95616.8,
   95654.94,
   95674.24,
   95674.68,
   95656.27,
   95619.02,
   95562.94,
   95488.08,
   95394.48,
   95282.19,
   95151.27,
   94833.91,
   94443.15,
   93979.93,
   93445.33,
   92840.64,
   92167.26,
   91426.79,
   90620.96,
   89751.63,
   88820.8,
   87830.62,
   86783.33,
   85681.3,
   84526.97,
   83322.92,
   82071.77,
   80776.23,
   79439.09,
   78063.16,
   76651.31,
   75206.46,
   73731.52,
   72229.44,
   70703.17,
   67589.8,
   64414.72,
   61200.75,
   54743.24,
   51540.58,
   48380.37,
   45279.51,
   43756.17,
   42253.26,
   40772.42,
   39315.17,
   37882.93,
   36476.99,
   35098.56,
   33748.71,
   32428.41,
   31138.52,
   29879.78,
   28653.14,
   27474.41,
   26350.5,
   25278.69,
   24256.41,
   23281.21,
   22350.79,
   21462.95,
   20615.62,
   19806.82,
   19034.7,
   18297.47,
   17593.45,
   16921.06,
   16278.77,
   15665.15,
   15078.83,
   14518.52,
   13982.98,
   13471.06,
   12981.63,
   12513.64,
   12066.1,
   11228.57,
   10461.97,
   9759.905,
   9116.592,
   8526.795,
   7985.773,
   7489.227,
   7033.261,
   6614.34,
   6229.253,
   5875.085,
   5549.186,
   5249.147,
   4972.774,
   4718.074,
   4483.228,
   4066.619,
   3711.371,
   3407.844,
   3147.992,
   2925.086,
   2733.491,
   2568.477,
   2426.066,
   2302.908,
   2103.479,
   1952.41,
   1836.917,
   1747.752,
   1678.181,
   1579.393,
   1514.652,
   1469.635,
   1436.255,
   1409.862,
   1387.731,
   1368.24,
   1350.407,
   1333.631,
   1317.536,
   1301.886,
   1286.529,
   1286.529,
   1286.529,
   0};
   graph = new TGraph(236,Fit1D_Bp__b_Norm[m1234cPVM]_fx6,Fit1D_Bp__b_Norm[m1234cPVM]_fy6);
   graph->SetName("Fit1D_Bp__b_Norm[m1234cPVM]");
   graph->SetTitle("Projection of Fit1D(Bp__b)");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff9933");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Fit1D_Bp__b_NormoBm1234cPVMcB6 = new TH1F("Graph_Fit1D_Bp__b_NormoBm1234cPVMcB6","Projection of Fit1D(Bp__b)",236,5.1814,5.3686);
   Graph_Fit1D_Bp__b_NormoBm1234cPVMcB6->SetMinimum(0);
   Graph_Fit1D_Bp__b_NormoBm1234cPVMcB6->SetMaximum(105242.1);
   Graph_Fit1D_Bp__b_NormoBm1234cPVMcB6->SetDirectory(0);
   Graph_Fit1D_Bp__b_NormoBm1234cPVMcB6->SetStats(0);
   Graph_Fit1D_Bp__b_NormoBm1234cPVMcB6->SetMarkerStyle(20);
   Graph_Fit1D_Bp__b_NormoBm1234cPVMcB6->SetMarkerSize(1.2);
   Graph_Fit1D_Bp__b_NormoBm1234cPVMcB6->GetXaxis()->SetNdivisions(505);
   Graph_Fit1D_Bp__b_NormoBm1234cPVMcB6->GetXaxis()->SetLabelFont(132);
   Graph_Fit1D_Bp__b_NormoBm1234cPVMcB6->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit1D_Bp__b_NormoBm1234cPVMcB6->GetXaxis()->SetLabelSize(0.05);
   Graph_Fit1D_Bp__b_NormoBm1234cPVMcB6->GetXaxis()->SetTitleSize(-1);
   Graph_Fit1D_Bp__b_NormoBm1234cPVMcB6->GetXaxis()->SetTitleOffset(1);
   Graph_Fit1D_Bp__b_NormoBm1234cPVMcB6->GetXaxis()->SetTitleFont(132);
   Graph_Fit1D_Bp__b_NormoBm1234cPVMcB6->GetYaxis()->SetLabelFont(132);
   Graph_Fit1D_Bp__b_NormoBm1234cPVMcB6->GetYaxis()->SetLabelSize(0.05);
   Graph_Fit1D_Bp__b_NormoBm1234cPVMcB6->GetYaxis()->SetTitleSize(0.05);
   Graph_Fit1D_Bp__b_NormoBm1234cPVMcB6->GetYaxis()->SetTitleFont(132);
   Graph_Fit1D_Bp__b_NormoBm1234cPVMcB6->GetZaxis()->SetLabelFont(132);
   Graph_Fit1D_Bp__b_NormoBm1234cPVMcB6->GetZaxis()->SetLabelSize(0.05);
   Graph_Fit1D_Bp__b_NormoBm1234cPVMcB6->GetZaxis()->SetTitleSize(0.05);
   Graph_Fit1D_Bp__b_NormoBm1234cPVMcB6->GetZaxis()->SetTitleOffset(1);
   Graph_Fit1D_Bp__b_NormoBm1234cPVMcB6->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit1D_Bp__b_Norm[m1234cPVM]6);
   
   graph->Draw("l");
   
   Double_t h_ds_1000_fx3002[50] = {
   5.2015,
   5.2045,
   5.2075,
   5.2105,
   5.2135,
   5.2165,
   5.2195,
   5.2225,
   5.2255,
   5.2285,
   5.2315,
   5.2345,
   5.2375,
   5.2405,
   5.2435,
   5.2465,
   5.2495,
   5.2525,
   5.2555,
   5.2585,
   5.2615,
   5.2645,
   5.2675,
   5.2705,
   5.2735,
   5.2765,
   5.2795,
   5.2825,
   5.2855,
   5.2885,
   5.2915,
   5.2945,
   5.2975,
   5.3005,
   5.3035,
   5.3065,
   5.3095,
   5.3125,
   5.3155,
   5.3185,
   5.3215,
   5.3245,
   5.3275,
   5.3305,
   5.3335,
   5.3365,
   5.3395,
   5.3425,
   5.3455,
   5.3485};
   Double_t h_ds_1000_fy3002[50] = {
   1809,
   1808,
   1842,
   1793,
   1858,
   1873,
   1901,
   1971,
   2025,
   1942,
   2018,
   2123,
   2130,
   2324,
   2418,
   2617,
   2954,
   3361,
   4051,
   5434,
   8241,
   13436,
   23242,
   40741,
   64895,
   87832,
   96563,
   84936,
   59979,
   36039,
   19925,
   10826,
   6246,
   3990,
   2790,
   2132,
   1899,
   1716,
   1586,
   1446,
   1442,
   1401,
   1376,
   1434,
   1369,
   1388,
   1368,
   1349,
   1338,
   1298};
   Double_t h_ds_1000_felx3002[50] = {
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015};
   Double_t h_ds_1000_fely3002[50] = {
   42.03528,
   42.02352,
   42.42144,
   41.84678,
   42.60742,
   42.78106,
   43.10333,
   43.89876,
   44.50278,
   43.57097,
   44.42494,
   45.57874,
   45.65463,
   47.71048,
   48.67571,
   50.65907,
   53.85301,
   57.47629,
   63.14943,
   73.21737,
   90.28133,
   115.4148,
   151.9541,
   201.3446,
   254.2455,
   295.8651,
   310.2463,
   290.9382,
   244.4066,
   189.3401,
   140.6568,
   103.5493,
   78.53322,
   62.66843,
   52.32282,
   45.67629,
   43.08039,
   40.92765,
   39.32775,
   37.52959,
   37.47697,
   36.93327,
   36.59784,
   37.37149,
   36.50338,
   36.75923,
   36.48986,
   36.23214,
   36.0821,
   35.53124};
   Double_t h_ds_1000_fehx3002[50] = {
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015};
   Double_t h_ds_1000_fehy3002[50] = {
   43.03528,
   43.02352,
   43.42144,
   42.84678,
   43.60742,
   43.78106,
   44.10333,
   44.89876,
   45.50278,
   44.57097,
   45.42494,
   46.57874,
   46.65463,
   48.71048,
   49.67571,
   51.65907,
   54.85301,
   58.47629,
   64.14943,
   74.21737,
   91.28133,
   116.4148,
   152.9541,
   202.3446,
   255.2455,
   296.8651,
   311.2463,
   291.9382,
   245.4066,
   190.3401,
   141.6568,
   104.5493,
   79.53322,
   63.66843,
   53.32282,
   46.67629,
   44.08039,
   41.92765,
   40.32775,
   38.52959,
   38.47697,
   37.93327,
   37.59784,
   38.37149,
   37.50338,
   37.75923,
   37.48986,
   37.23214,
   37.0821,
   36.53124};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(50,h_ds_1000_fx3002,h_ds_1000_fy3002,h_ds_1000_felx3002,h_ds_1000_fehx3002,h_ds_1000_fely3002,h_ds_1000_fehy3002);
   grae->SetName("h_ds_1000");
   grae->SetTitle("Histogram of ds_1000_plot__m1234cPVM");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.2);
   
   TH1F *Graph_h_ds_10003002 = new TH1F("Graph_h_ds_10003002","Histogram of ds_1000_plot__m1234cPVM",100,5.185,5.365);
   Graph_h_ds_10003002->SetMinimum(1136.222);
   Graph_h_ds_10003002->SetMaximum(106435.4);
   Graph_h_ds_10003002->SetDirectory(0);
   Graph_h_ds_10003002->SetStats(0);
   Graph_h_ds_10003002->SetMarkerStyle(20);
   Graph_h_ds_10003002->SetMarkerSize(1.2);
   Graph_h_ds_10003002->GetXaxis()->SetNdivisions(505);
   Graph_h_ds_10003002->GetXaxis()->SetLabelFont(132);
   Graph_h_ds_10003002->GetXaxis()->SetLabelOffset(0.015);
   Graph_h_ds_10003002->GetXaxis()->SetLabelSize(0.05);
   Graph_h_ds_10003002->GetXaxis()->SetTitleSize(-1);
   Graph_h_ds_10003002->GetXaxis()->SetTitleOffset(1);
   Graph_h_ds_10003002->GetXaxis()->SetTitleFont(132);
   Graph_h_ds_10003002->GetYaxis()->SetLabelFont(132);
   Graph_h_ds_10003002->GetYaxis()->SetLabelSize(0.05);
   Graph_h_ds_10003002->GetYaxis()->SetTitleSize(0.05);
   Graph_h_ds_10003002->GetYaxis()->SetTitleFont(132);
   Graph_h_ds_10003002->GetZaxis()->SetLabelFont(132);
   Graph_h_ds_10003002->GetZaxis()->SetLabelSize(0.05);
   Graph_h_ds_10003002->GetZaxis()->SetTitleSize(0.05);
   Graph_h_ds_10003002->GetZaxis()->SetTitleOffset(1);
   Graph_h_ds_10003002->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_ds_10003002);
   
   grae->Draw("zp");
   
   TH1D *frame_105dc850__4 = new TH1D("frame_105dc850__4","A RooPlot of \"``m1234cPVM''-variable\"",50,5.2,5.35);
   frame_105dc850__4->SetBinContent(1,101718);
   frame_105dc850__4->SetMinimum(-1e-10);
   frame_105dc850__4->SetMaximum(120000);
   frame_105dc850__4->SetEntries(1);
   frame_105dc850__4->SetDirectory(0);
   frame_105dc850__4->SetStats(0);
   frame_105dc850__4->SetMarkerStyle(20);
   frame_105dc850__4->SetMarkerSize(1.2);
   frame_105dc850__4->GetXaxis()->SetNdivisions(505);
   frame_105dc850__4->GetXaxis()->SetLabelFont(132);
   frame_105dc850__4->GetXaxis()->SetLabelOffset(0.015);
   frame_105dc850__4->GetXaxis()->SetLabelSize(0.06);
   frame_105dc850__4->GetXaxis()->SetTitleSize(-1);
   frame_105dc850__4->GetXaxis()->SetTitleOffset(1);
   frame_105dc850__4->GetXaxis()->SetTitleFont(132);
   frame_105dc850__4->GetYaxis()->SetNdivisions(-4000406);
   frame_105dc850__4->GetYaxis()->SetLabelFont(132);
   frame_105dc850__4->GetYaxis()->SetLabelOffset(0.01);
   frame_105dc850__4->GetYaxis()->SetLabelSize(0.06);
   frame_105dc850__4->GetYaxis()->SetTitleSize(0.05);
   frame_105dc850__4->GetYaxis()->SetTitleFont(132);
   frame_105dc850__4->GetZaxis()->SetLabelFont(132);
   frame_105dc850__4->GetZaxis()->SetLabelSize(0.05);
   frame_105dc850__4->GetZaxis()->SetTitleSize(0.05);
   frame_105dc850__4->GetZaxis()->SetTitleOffset(1);
   frame_105dc850__4->GetZaxis()->SetTitleFont(132);
   frame_105dc850__4->Draw("AXISSAME");
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig2a.C <==
void gamma_X_psi2s()
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Fri May 22 14:51:34 2020) by ROOT version 6.16/00
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",112,135,1002,826);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(5.178313,-2926.829,5.359036,21463.41);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.12);
   glCanvas->SetRightMargin(0.05);
   glCanvas->SetTopMargin(0.06);
   glCanvas->SetBottomMargin(0.12);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1D *frame_133a7390__1 = new TH1D("frame_133a7390__1","A RooPlot of \"m1234cPVM*1\"",50,5.2,5.35);
   frame_133a7390__1->SetBinContent(1,13544.56);
   frame_133a7390__1->SetMinimum(-1e-10);
   frame_133a7390__1->SetMaximum(20000);
   frame_133a7390__1->SetEntries(1);
   frame_133a7390__1->SetDirectory(0);
   frame_133a7390__1->SetStats(0);
   frame_133a7390__1->SetMarkerStyle(20);
   frame_133a7390__1->SetMarkerSize(1.2);
   frame_133a7390__1->GetXaxis()->SetNdivisions(505);
   frame_133a7390__1->GetXaxis()->SetLabelFont(132);
   frame_133a7390__1->GetXaxis()->SetLabelOffset(0.015);
   frame_133a7390__1->GetXaxis()->SetLabelSize(0.06);
   frame_133a7390__1->GetXaxis()->SetTitleSize(-1);
   frame_133a7390__1->GetXaxis()->SetTitleOffset(1);
   frame_133a7390__1->GetXaxis()->SetTitleFont(132);
   frame_133a7390__1->GetYaxis()->SetNdivisions(-404);
   frame_133a7390__1->GetYaxis()->SetLabelFont(132);
   frame_133a7390__1->GetYaxis()->SetLabelOffset(0.01);
   frame_133a7390__1->GetYaxis()->SetLabelSize(0.06);
   frame_133a7390__1->GetYaxis()->SetTitleSize(0.0705);
   frame_133a7390__1->GetYaxis()->SetTitleFont(132);
   frame_133a7390__1->GetZaxis()->SetLabelFont(132);
   frame_133a7390__1->GetZaxis()->SetLabelSize(0.0705);
   frame_133a7390__1->GetZaxis()->SetTitleSize(0.0705);
   frame_133a7390__1->GetZaxis()->SetTitleOffset(1);
   frame_133a7390__1->GetZaxis()->SetTitleFont(132);
   frame_133a7390__1->Draw("FUNC");
   
   Double_t Fit2D_BSC&Cnv_BWC__psi2s_Int[mpsi2s|aux_rng2]_Norm[mbpsi2s,mpsi2s]_Comp[ps2D_BXY_C]_fx1[125] = {
   5.197,
   5.197,
   5.2,
   5.20075,
   5.2015,
   5.20225,
   5.203,
   5.20375,
   5.2045,
   5.20525,
   5.206,
   5.20675,
   5.2075,
   5.20825,
   5.209,
   5.20975,
   5.2105,
   5.21125,
   5.212,
   5.21275,
   5.2135,
   5.21425,
   5.215,
   5.21575,
   5.2165,
   5.21725,
   5.218,
   5.21875,
   5.2195,
   5.22025,
   5.221,
   5.22175,
   5.2225,
   5.22325,
   5.224,
   5.22475,
   5.2255,
   5.22625,
   5.227,
   5.22775,
   5.2285,
   5.22925,
   5.23,
   5.23075,
   5.2315,
   5.23225,
   5.233,
   5.23375,
   5.2345,
   5.23525,
   5.236,
   5.23675,
   5.2375,
   5.23825,
   5.239,
   5.23975,
   5.2405,
   5.24125,
   5.242,
   5.24275,
   5.2435,
   5.24425,
   5.245,
   5.24575,
   5.2465,
   5.24725,
   5.248,
   5.24875,
   5.2495,
   5.25025,
   5.251,
   5.25175,
   5.2525,
   5.25325,
   5.254,
   5.2555,
   5.257,
   5.2585,
   5.26,
   5.2615,
   5.263,
   5.2645,
   5.266,
   5.2675,
   5.269,
   5.2705,
   5.272,
   5.2735,
   5.275,
   5.2765,
   5.278,
   5.2795,
   5.281,
   5.2825,
   5.284,
   5.2855,
   5.287,
   5.2885,
   5.29,
   5.2915,
   5.293,
   5.2945,
   5.296,
   5.2975,
   5.299,
   5.302,
   5.305,
   5.308,
   5.311,
   5.314,
   5.317,
   5.32,
   5.323,
   5.326,
   5.329,
   5.332,
   5.335,
   5.338,
   5.341,
   5.344,
   5.347,
   5.35,
   5.35,
   5.353,
   5.353};
   Double_t Fit2D_BSC&Cnv_BWC__psi2s_Int[mpsi2s|aux_rng2]_Norm[mbpsi2s,mpsi2s]_Comp[ps2D_BXY_C]_fy1[125] = {
   0,
   11.73011,
   11.73011,
   12.4252,
   13.10476,
   13.76905,
   14.4183,
   15.05276,
   15.67265,
   16.27822,
   16.86968,
   17.44728,
   18.01122,
   18.56173,
   19.09902,
   19.62332,
   20.13482,
   20.63374,
   21.12028,
   21.59464,
   22.05702,
   22.50762,
   22.94664,
   23.37425,
   23.79065,
   24.19603,
   24.59057,
   24.97444,
   25.34782,
   25.7109,
   26.06384,
   26.40681,
   26.73998,
   27.06352,
   27.37758,
   27.68234,
   27.97793,
   28.26454,
   28.54229,
   28.81136,
   29.07188,
   29.32401,
   29.56788,
   29.80365,
   30.03145,
   30.25142,
   30.4637,
   30.66842,
   30.86572,
   31.05573,
   31.23858,
   31.41438,
   31.58328,
   31.74539,
   31.90083,
   32.04973,
   32.19219,
   32.32835,
   32.45831,
   32.58218,
   32.70008,
   32.81212,
   32.91841,
   33.01904,
   33.11413,
   33.20379,
   33.2881,
   33.36717,
   33.44111,
   33.51,
   33.57394,
   33.63304,
   33.68737,
   33.73704,
   33.78213,
   33.85892,
   33.91846,
   33.96141,
   33.98843,
   34.00014,
   33.99717,
   33.98011,
   33.94953,
   33.906,
   33.85006,
   33.78224,
   33.70303,
   33.61295,
   33.51246,
   33.40203,
   33.28211,
   33.15313,
   33.01551,
   32.86966,
   32.71597,
   32.55483,
   32.3866,
   32.21164,
   32.0303,
   31.84291,
   31.64979,
   31.45126,
   31.24761,
   31.03915,
   30.82615,
   30.38762,
   29.93409,
   29.4675,
   28.98964,
   28.5022,
   28.00672,
   27.50467,
   26.99738,
   26.48609,
   25.97198,
   25.45609,
   24.93942,
   24.42287,
   23.90728,
   23.39343,
   22.882,
   22.37366,
   22.37366,
   22.37366,
   0};
   TGraph *graph = new TGraph(125,Fit2D_BSC&Cnv_BWC__psi2s_Int[mpsi2s|aux_rng2]_Norm[mbpsi2s,mpsi2s]_Comp[ps2D_BXY_C]_fx1,Fit2D_BSC&Cnv_BWC__psi2s_Int[mpsi2s|aux_rng2]_Norm[mbpsi2s,mpsi2s]_Comp[ps2D_BXY_C]_fy1);
   graph->SetName("Fit2D_BSC&Cnv_BWC__psi2s_Int[mpsi2s|aux_rng2]_Norm[mbpsi2s,mpsi2s]_Comp[ps2D_BXY_C]");
   graph->SetTitle("Projection of Fit2D(BSC&Cnv_BWC__psi2s)");
   graph->SetFillStyle(1000);
   graph->SetLineStyle(15);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmpsi2soRaux_rng2cB_NormoBmbpsi2scOmpsi2scB_CompoBps2D_BXY_CcB1 = new TH1F("Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmpsi2soRaux_rng2cB_NormoBmbpsi2scOmpsi2scB_CompoBps2D_BXY_CcB1","Projection of Fit2D(BSC&Cnv_BWC__psi2s)",125,5.1814,5.3686);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmpsi2soRaux_rng2cB_NormoBmbpsi2scOmpsi2scB_CompoBps2D_BXY_CcB1->SetMinimum(0);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmpsi2soRaux_rng2cB_NormoBmbpsi2scOmpsi2scB_CompoBps2D_BXY_CcB1->SetMaximum(37.40015);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmpsi2soRaux_rng2cB_NormoBmbpsi2scOmpsi2scB_CompoBps2D_BXY_CcB1->SetDirectory(0);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmpsi2soRaux_rng2cB_NormoBmbpsi2scOmpsi2scB_CompoBps2D_BXY_CcB1->SetStats(0);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmpsi2soRaux_rng2cB_NormoBmbpsi2scOmpsi2scB_CompoBps2D_BXY_CcB1->SetMarkerStyle(20);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmpsi2soRaux_rng2cB_NormoBmbpsi2scOmpsi2scB_CompoBps2D_BXY_CcB1->SetMarkerSize(1.2);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmpsi2soRaux_rng2cB_NormoBmbpsi2scOmpsi2scB_CompoBps2D_BXY_CcB1->GetXaxis()->SetNdivisions(505);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmpsi2soRaux_rng2cB_NormoBmbpsi2scOmpsi2scB_CompoBps2D_BXY_CcB1->GetXaxis()->SetLabelFont(132);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmpsi2soRaux_rng2cB_NormoBmbpsi2scOmpsi2scB_CompoBps2D_BXY_CcB1->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmpsi2soRaux_rng2cB_NormoBmbpsi2scOmpsi2scB_CompoBps2D_BXY_CcB1->GetXaxis()->SetLabelSize(0.0705);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmpsi2soRaux_rng2cB_NormoBmbpsi2scOmpsi2scB_CompoBps2D_BXY_CcB1->GetXaxis()->SetTitleSize(-1);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmpsi2soRaux_rng2cB_NormoBmbpsi2scOmpsi2scB_CompoBps2D_BXY_CcB1->GetXaxis()->SetTitleOffset(1);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmpsi2soRaux_rng2cB_NormoBmbpsi2scOmpsi2scB_CompoBps2D_BXY_CcB1->GetXaxis()->SetTitleFont(132);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmpsi2soRaux_rng2cB_NormoBmbpsi2scOmpsi2scB_CompoBps2D_BXY_CcB1->GetYaxis()->SetLabelFont(132);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmpsi2soRaux_rng2cB_NormoBmbpsi2scOmpsi2scB_CompoBps2D_BXY_CcB1->GetYaxis()->SetLabelSize(0.0705);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmpsi2soRaux_rng2cB_NormoBmbpsi2scOmpsi2scB_CompoBps2D_BXY_CcB1->GetYaxis()->SetTitleSize(0.0705);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmpsi2soRaux_rng2cB_NormoBmbpsi2scOmpsi2scB_CompoBps2D_BXY_CcB1->GetYaxis()->SetTitleFont(132);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmpsi2soRaux_rng2cB_NormoBmbpsi2scOmpsi2scB_CompoBps2D_BXY_CcB1->GetZaxis()->SetLabelFont(132);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmpsi2soRaux_rng2cB_NormoBmbpsi2scOmpsi2scB_CompoBps2D_BXY_CcB1->GetZaxis()->SetLabelSize(0.0705);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmpsi2soRaux_rng2cB_NormoBmbpsi2scOmpsi2scB_CompoBps2D_BXY_CcB1->GetZaxis()->SetTitleSize(0.0705);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmpsi2soRaux_rng2cB_NormoBmbpsi2scOmpsi2scB_CompoBps2D_BXY_CcB1->GetZaxis()->SetTitleOffset(1);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmpsi2soRaux_rng2cB_NormoBmbpsi2scOmpsi2scB_CompoBps2D_BXY_CcB1->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit2D_BSC&Cnv_BWC__psi2s_Int[mpsi2s|aux_rng2]_Norm[mbpsi2s,mpsi2s]_Comp[ps2D_BXY_C]1);
   
   graph->Draw("l");
   
   Double_t Fit2D_BSC&Cnv_BWC__psi2s_Int[mpsi2s|aux_rng2]_Norm[mbpsi2s,mpsi2s]_Comp[SB_BSC&Cnv_BWC__psi2s]_fx2[230] = {
   5.2,
   5.2,
   5.203,
   5.206,
   5.209,
   5.212,
   5.215,
   5.218,
   5.221,
   5.224,
   5.227,
   5.23,
   5.233,
   5.236,
   5.239,
   5.242,
   5.2435,
   5.245,
   5.2465,
   5.248,
   5.2495,
   5.251,
   5.25175,
   5.2525,
   5.25325,
   5.254,
   5.25475,
   5.2555,
   5.25625,
   5.257,
   5.25775,
   5.258125,
   5.2585,
   5.258875,
   5.25925,
   5.259625,
   5.26,
   5.260375,
   5.26075,
   5.261125,
   5.2615,
   5.261875,
   5.26225,
   5.262625,
   5.263,
   5.263375,
   5.26375,
   5.264125,
   5.2645,
   5.264687,
   5.264875,
   5.265062,
   5.26525,
   5.265437,
   5.265625,
   5.265813,
   5.266,
   5.266188,
   5.266375,
   5.266563,
   5.26675,
   5.266938,
   5.267125,
   5.267313,
   5.2675,
   5.267688,
   5.267875,
   5.268063,
   5.26825,
   5.268438,
   5.268625,
   5.268813,
   5.269,
   5.269188,
   5.269375,
   5.269563,
   5.26975,
   5.269938,
   5.270125,
   5.2705,
   5.270875,
   5.27125,
   5.271625,
   5.272,
   5.27275,
   5.273125,
   5.2735,
   5.273688,
   5.273875,
   5.274063,
   5.27425,
   5.274438,
   5.274625,
   5.274813,
   5.275,
   5.275188,
   5.275375,
   5.275563,
   5.27575,
   5.275938,
   5.276125,
   5.276313,
   5.2765,
   5.276688,
   5.276875,
   5.277063,
   5.27725,
   5.277438,
   5.277625,
   5.277812,
   5.278,
   5.278187,
   5.278375,
   5.278562,
   5.27875,
   5.278937,
   5.279125,
   5.279312,
   5.2795,
   5.279687,
   5.279875,
   5.280062,
   5.28025,
   5.280437,
   5.280625,
   5.280812,
   5.281,
   5.281187,
   5.281375,
   5.281562,
   5.28175,
   5.281937,
   5.282125,
   5.282312,
   5.2825,
   5.282687,
   5.282875,
   5.283062,
   5.28325,
   5.283437,
   5.283625,
   5.283812,
   5.284,
   5.284187,
   5.284375,
   5.284562,
   5.28475,
   5.285125,
   5.2855,
   5.287,
   5.287375,
   5.28775,
   5.288125,
   5.288312,
   5.2885,
   5.288687,
   5.288875,
   5.289062,
   5.28925,
   5.289438,
   5.289625,
   5.289813,
   5.29,
   5.290188,
   5.290375,
   5.290563,
   5.29075,
   5.290938,
   5.291125,
   5.291313,
   5.2915,
   5.291688,
   5.291875,
   5.292063,
   5.29225,
   5.292438,
   5.292625,
   5.292813,
   5.293,
   5.293188,
   5.293375,
   5.293563,
   5.29375,
   5.293938,
   5.294125,
   5.2945,
   5.294875,
   5.29525,
   5.295625,
   5.296,
   5.296375,
   5.29675,
   5.297125,
   5.2975,
   5.297875,
   5.29825,
   5.298625,
   5.299,
   5.299375,
   5.29975,
   5.300125,
   5.3005,
   5.30125,
   5.302,
   5.30275,
   5.3035,
   5.30425,
   5.305,
   5.30575,
   5.3065,
   5.30725,
   5.308,
   5.3095,
   5.311,
   5.3125,
   5.314,
   5.317,
   5.32,
   5.323,
   5.326,
   5.329,
   5.332,
   5.335,
   5.338,
   5.341,
   5.344,
   5.347,
   5.35,
   5.35,
   5.35};
   Double_t Fit2D_BSC&Cnv_BWC__psi2s_Int[mpsi2s|aux_rng2]_Norm[mbpsi2s,mpsi2s]_Comp[SB_BSC&Cnv_BWC__psi2s]_fy2[230] = {
   0,
   0.001233544,
   0.001585043,
   0.002050944,
   0.002673416,
   0.003512104,
   0.004652238,
   0.006216914,
   0.008385963,
   0.01142529,
   0.01573321,
   0.02191465,
   0.03090203,
   0.04415562,
   0.06400171,
   0.09421533,
   0.1150239,
   0.1410463,
   0.173751,
   0.2150686,
   0.2675525,
   0.3346021,
   0.3749569,
   0.420774,
   0.4728757,
   0.5322204,
   0.5999282,
   0.6773103,
   0.7659045,
   0.8675191,
   0.9842839,
   1.049116,
   1.118714,
   1.193463,
   1.273785,
   1.36014,
   1.453028,
   1.552995,
   1.660639,
   1.776611,
   1.901624,
   2.036455,
   2.18196,
   2.33907,
   2.508812,
   2.692306,
   2.890787,
   3.105607,
   3.338255,
   3.46177,
   3.590368,
   3.72428,
   3.863747,
   4.009024,
   4.160376,
   4.318086,
   4.482445,
   4.653763,
   4.832366,
   5.018594,
   5.212806,
   5.415379,
   5.62671,
   5.847216,
   6.077336,
   6.317532,
   6.56829,
   6.830122,
   7.103567,
   7.389193,
   7.687598,
   7.998206,
   8.31609,
   8.640475,
   8.971144,
   9.307861,
   9.650365,
   9.998375,
   10.35159,
   11.07229,
   11.8096,
   12.5603,
   13.32086,
   14.08743,
   15.62185,
   16.38074,
   17.12782,
   17.49541,
   17.85821,
   18.2156,
   18.56696,
   18.91168,
   19.24913,
   19.57871,
   19.8998,
   20.21181,
   20.51415,
   20.80624,
   21.08752,
   21.35744,
   21.61548,
   21.86111,
   22.09385,
   22.31323,
   22.5188,
   22.71014,
   22.88686,
   23.0486,
   23.19501,
   23.3258,
   23.44068,
   23.53942,
   23.6218,
   23.68766,
   23.73685,
   23.76928,
   23.78486,
   23.78356,
   23.7654,
   23.73041,
   23.67866,
   23.61026,
   23.52536,
   23.42413,
   23.3068,
   23.1736,
   23.02482,
   22.86077,
   22.68178,
   22.48824,
   22.28052,
   22.05907,
   21.82433,
   21.57676,
   21.31687,
   21.04518,
   20.76221,
   20.46851,
   20.16465,
   19.85121,
   19.52878,
   19.19796,
   18.85936,
   18.51358,
   18.16126,
   17.803,
   17.43943,
   16.69882,
   15.94434,
   12.88137,
   12.12604,
   11.38265,
   10.65455,
   10.29719,
   9.944751,
   9.597565,
   9.255929,
   8.920121,
   8.590399,
   8.266996,
   7.950125,
   7.639976,
   7.336905,
   7.044865,
   6.76498,
   6.496722,
   6.239588,
   5.993094,
   5.756783,
   5.530215,
   5.312972,
   5.104651,
   4.904872,
   4.713269,
   4.529492,
   4.353209,
   4.184099,
   4.021859,
   3.866197,
   3.716835,
   3.573508,
   3.435959,
   3.303947,
   3.177239,
   3.055612,
   2.826761,
   2.615802,
   2.421278,
   2.241855,
   2.076311,
   1.923528,
   1.782482,
   1.652233,
   1.531919,
   1.420752,
   1.318007,
   1.223019,
   1.135179,
   1.053925,
   0.9787428,
   0.9091603,
   0.8447426,
   0.7298363,
   0.6311979,
   0.5464352,
   0.4735206,
   0.4107338,
   0.3566135,
   0.3099168,
   0.2695858,
   0.2347191,
   0.2045473,
   0.1557566,
   0.1190187,
   0.09125605,
   0.07020191,
   0.0419474,
   0.02537548,
   0.01553196,
   0.00961409,
   0.006015091,
   0.003802115,
   0.002426984,
   0.001563829,
   0.001016774,
   0.0006668311,
   0.0004409762,
   0.0002939565,
   0.0002939565,
   0};
   graph = new TGraph(230,Fit2D_BSC&Cnv_BWC__psi2s_Int[mpsi2s|aux_rng2]_Norm[mbpsi2s,mpsi2s]_Comp[SB_BSC&Cnv_BWC__psi2s]_fx2,Fit2D_BSC&Cnv_BWC__psi2s_Int[mpsi2s|aux_rng2]_Norm[mbpsi2s,mpsi2s]_Comp[SB_BSC&Cnv_BWC__psi2s]_fy2);
   graph->SetName("Fit2D_BSC&Cnv_BWC__psi2s_Int[mpsi2s|aux_rng2]_Norm[mbpsi2s,mpsi2s]_Comp[SB_BSC&Cnv_BWC__psi2s]");
   graph->SetTitle("Projection of Fit2D(BSC&Cnv_BWC__psi2s)");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = 1194;
   color = new TColor(ci, 0, 0, 1, " ", 0.35);
   graph->SetFillColor(ci);
   graph->SetFillStyle(3545);
   graph->SetLineColor(4);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmpsi2soRaux_rng2cB_NormoBmbpsi2scOmpsi2scB_CompoBSB_BSCaNCnv_BWC__psi2scB2 = new TH1F("Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmpsi2soRaux_rng2cB_NormoBmbpsi2scOmpsi2scB_CompoBSB_BSCaNCnv_BWC__psi2scB2","Projection of Fit2D(BSC&Cnv_BWC__psi2s)",230,5.185,5.365);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmpsi2soRaux_rng2cB_NormoBmbpsi2scOmpsi2scB_CompoBSB_BSCaNCnv_BWC__psi2scB2->SetMinimum(0);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmpsi2soRaux_rng2cB_NormoBmbpsi2scOmpsi2scB_CompoBSB_BSCaNCnv_BWC__psi2scB2->SetMaximum(26.16334);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmpsi2soRaux_rng2cB_NormoBmbpsi2scOmpsi2scB_CompoBSB_BSCaNCnv_BWC__psi2scB2->SetDirectory(0);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmpsi2soRaux_rng2cB_NormoBmbpsi2scOmpsi2scB_CompoBSB_BSCaNCnv_BWC__psi2scB2->SetStats(0);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmpsi2soRaux_rng2cB_NormoBmbpsi2scOmpsi2scB_CompoBSB_BSCaNCnv_BWC__psi2scB2->SetMarkerStyle(20);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmpsi2soRaux_rng2cB_NormoBmbpsi2scOmpsi2scB_CompoBSB_BSCaNCnv_BWC__psi2scB2->SetMarkerSize(1.2);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmpsi2soRaux_rng2cB_NormoBmbpsi2scOmpsi2scB_CompoBSB_BSCaNCnv_BWC__psi2scB2->GetXaxis()->SetNdivisions(505);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmpsi2soRaux_rng2cB_NormoBmbpsi2scOmpsi2scB_CompoBSB_BSCaNCnv_BWC__psi2scB2->GetXaxis()->SetLabelFont(132);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmpsi2soRaux_rng2cB_NormoBmbpsi2scOmpsi2scB_CompoBSB_BSCaNCnv_BWC__psi2scB2->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmpsi2soRaux_rng2cB_NormoBmbpsi2scOmpsi2scB_CompoBSB_BSCaNCnv_BWC__psi2scB2->GetXaxis()->SetLabelSize(0.0705);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmpsi2soRaux_rng2cB_NormoBmbpsi2scOmpsi2scB_CompoBSB_BSCaNCnv_BWC__psi2scB2->GetXaxis()->SetTitleSize(-1);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmpsi2soRaux_rng2cB_NormoBmbpsi2scOmpsi2scB_CompoBSB_BSCaNCnv_BWC__psi2scB2->GetXaxis()->SetTitleOffset(1);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmpsi2soRaux_rng2cB_NormoBmbpsi2scOmpsi2scB_CompoBSB_BSCaNCnv_BWC__psi2scB2->GetXaxis()->SetTitleFont(132);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmpsi2soRaux_rng2cB_NormoBmbpsi2scOmpsi2scB_CompoBSB_BSCaNCnv_BWC__psi2scB2->GetYaxis()->SetLabelFont(132);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmpsi2soRaux_rng2cB_NormoBmbpsi2scOmpsi2scB_CompoBSB_BSCaNCnv_BWC__psi2scB2->GetYaxis()->SetLabelSize(0.0705);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmpsi2soRaux_rng2cB_NormoBmbpsi2scOmpsi2scB_CompoBSB_BSCaNCnv_BWC__psi2scB2->GetYaxis()->SetTitleSize(0.0705);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmpsi2soRaux_rng2cB_NormoBmbpsi2scOmpsi2scB_CompoBSB_BSCaNCnv_BWC__psi2scB2->GetYaxis()->SetTitleFont(132);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmpsi2soRaux_rng2cB_NormoBmbpsi2scOmpsi2scB_CompoBSB_BSCaNCnv_BWC__psi2scB2->GetZaxis()->SetLabelFont(132);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmpsi2soRaux_rng2cB_NormoBmbpsi2scOmpsi2scB_CompoBSB_BSCaNCnv_BWC__psi2scB2->GetZaxis()->SetLabelSize(0.0705);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmpsi2soRaux_rng2cB_NormoBmbpsi2scOmpsi2scB_CompoBSB_BSCaNCnv_BWC__psi2scB2->GetZaxis()->SetTitleSize(0.0705);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmpsi2soRaux_rng2cB_NormoBmbpsi2scOmpsi2scB_CompoBSB_BSCaNCnv_BWC__psi2scB2->GetZaxis()->SetTitleOffset(1);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmpsi2soRaux_rng2cB_NormoBmbpsi2scOmpsi2scB_CompoBSB_BSCaNCnv_BWC__psi2scB2->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit2D_BSC&Cnv_BWC__psi2s_Int[mpsi2s|aux_rng2]_Norm[mbpsi2s,mpsi2s]_Comp[SB_BSC&Cnv_BWC__psi2s]2);
   
   graph->Draw("fl");
   
   Double_t Fit2D_BSC&Cnv_BWC__psi2s_Int[mpsi2s|aux_rng2]_Norm[mbpsi2s,mpsi2s]_Comp[BS_BSC&Cnv_BWC__psi2s]_fx3[54] = {
   5.2,
   5.2,
   5.203,
   5.206,
   5.209,
   5.212,
   5.215,
   5.218,
   5.221,
   5.224,
   5.227,
   5.23,
   5.233,
   5.236,
   5.239,
   5.242,
   5.245,
   5.248,
   5.251,
   5.254,
   5.257,
   5.26,
   5.263,
   5.266,
   5.269,
   5.272,
   5.275,
   5.278,
   5.281,
   5.284,
   5.287,
   5.29,
   5.293,
   5.296,
   5.299,
   5.302,
   5.305,
   5.308,
   5.311,
   5.314,
   5.317,
   5.32,
   5.323,
   5.326,
   5.329,
   5.332,
   5.335,
   5.338,
   5.341,
   5.344,
   5.347,
   5.35,
   5.35,
   5.35};
   Double_t Fit2D_BSC&Cnv_BWC__psi2s_Int[mpsi2s|aux_rng2]_Norm[mbpsi2s,mpsi2s]_Comp[BS_BSC&Cnv_BWC__psi2s]_fy3[54] = {
   0,
   8.820076e-09,
   1.19693e-07,
   2.305659e-07,
   3.414388e-07,
   4.523117e-07,
   5.631846e-07,
   6.740575e-07,
   7.849304e-07,
   8.958033e-07,
   1.006676e-06,
   1.117549e-06,
   1.228422e-06,
   1.339295e-06,
   1.450168e-06,
   1.561041e-06,
   1.671914e-06,
   1.782786e-06,
   1.893659e-06,
   2.004532e-06,
   2.115405e-06,
   2.226278e-06,
   2.337151e-06,
   2.448024e-06,
   2.558897e-06,
   2.66977e-06,
   2.780643e-06,
   2.891515e-06,
   3.002388e-06,
   3.113261e-06,
   3.224134e-06,
   3.335007e-06,
   3.44588e-06,
   3.556753e-06,
   3.667626e-06,
   3.778499e-06,
   3.889372e-06,
   4.000244e-06,
   4.111117e-06,
   4.22199e-06,
   4.332863e-06,
   4.443736e-06,
   4.554609e-06,
   4.665482e-06,
   4.776355e-06,
   4.887228e-06,
   4.998101e-06,
   5.108974e-06,
   5.219846e-06,
   5.330719e-06,
   5.441592e-06,
   5.552465e-06,
   5.552465e-06,
   0};
   graph = new TGraph(54,Fit2D_BSC&Cnv_BWC__psi2s_Int[mpsi2s|aux_rng2]_Norm[mbpsi2s,mpsi2s]_Comp[BS_BSC&Cnv_BWC__psi2s]_fx3,Fit2D_BSC&Cnv_BWC__psi2s_Int[mpsi2s|aux_rng2]_Norm[mbpsi2s,mpsi2s]_Comp[BS_BSC&Cnv_BWC__psi2s]_fy3);
   graph->SetName("Fit2D_BSC&Cnv_BWC__psi2s_Int[mpsi2s|aux_rng2]_Norm[mbpsi2s,mpsi2s]_Comp[BS_BSC&Cnv_BWC__psi2s]");
   graph->SetTitle("Projection of Fit2D(BSC&Cnv_BWC__psi2s)");

   ci = 1195;
   color = new TColor(ci, 0.35, 0.83, 0.33, " ", 0.35);
   graph->SetFillColor(ci);
   graph->SetFillStyle(3554);
   graph->SetLineColor(8);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmpsi2soRaux_rng2cB_NormoBmbpsi2scOmpsi2scB_CompoBBS_BSCaNCnv_BWC__psi2scB3 = new TH1F("Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmpsi2soRaux_rng2cB_NormoBmbpsi2scOmpsi2scB_CompoBBS_BSCaNCnv_BWC__psi2scB3","Projection of Fit2D(BSC&Cnv_BWC__psi2s)",100,5.185,5.365);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmpsi2soRaux_rng2cB_NormoBmbpsi2scOmpsi2scB_CompoBBS_BSCaNCnv_BWC__psi2scB3->SetMinimum(0);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmpsi2soRaux_rng2cB_NormoBmbpsi2scOmpsi2scB_CompoBBS_BSCaNCnv_BWC__psi2scB3->SetMaximum(6.107712e-06);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmpsi2soRaux_rng2cB_NormoBmbpsi2scOmpsi2scB_CompoBBS_BSCaNCnv_BWC__psi2scB3->SetDirectory(0);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmpsi2soRaux_rng2cB_NormoBmbpsi2scOmpsi2scB_CompoBBS_BSCaNCnv_BWC__psi2scB3->SetStats(0);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmpsi2soRaux_rng2cB_NormoBmbpsi2scOmpsi2scB_CompoBBS_BSCaNCnv_BWC__psi2scB3->SetMarkerStyle(20);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmpsi2soRaux_rng2cB_NormoBmbpsi2scOmpsi2scB_CompoBBS_BSCaNCnv_BWC__psi2scB3->SetMarkerSize(1.2);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmpsi2soRaux_rng2cB_NormoBmbpsi2scOmpsi2scB_CompoBBS_BSCaNCnv_BWC__psi2scB3->GetXaxis()->SetNdivisions(505);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmpsi2soRaux_rng2cB_NormoBmbpsi2scOmpsi2scB_CompoBBS_BSCaNCnv_BWC__psi2scB3->GetXaxis()->SetLabelFont(132);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmpsi2soRaux_rng2cB_NormoBmbpsi2scOmpsi2scB_CompoBBS_BSCaNCnv_BWC__psi2scB3->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmpsi2soRaux_rng2cB_NormoBmbpsi2scOmpsi2scB_CompoBBS_BSCaNCnv_BWC__psi2scB3->GetXaxis()->SetLabelSize(0.0705);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmpsi2soRaux_rng2cB_NormoBmbpsi2scOmpsi2scB_CompoBBS_BSCaNCnv_BWC__psi2scB3->GetXaxis()->SetTitleSize(-1);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmpsi2soRaux_rng2cB_NormoBmbpsi2scOmpsi2scB_CompoBBS_BSCaNCnv_BWC__psi2scB3->GetXaxis()->SetTitleOffset(1);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmpsi2soRaux_rng2cB_NormoBmbpsi2scOmpsi2scB_CompoBBS_BSCaNCnv_BWC__psi2scB3->GetXaxis()->SetTitleFont(132);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmpsi2soRaux_rng2cB_NormoBmbpsi2scOmpsi2scB_CompoBBS_BSCaNCnv_BWC__psi2scB3->GetYaxis()->SetLabelFont(132);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmpsi2soRaux_rng2cB_NormoBmbpsi2scOmpsi2scB_CompoBBS_BSCaNCnv_BWC__psi2scB3->GetYaxis()->SetLabelSize(0.0705);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmpsi2soRaux_rng2cB_NormoBmbpsi2scOmpsi2scB_CompoBBS_BSCaNCnv_BWC__psi2scB3->GetYaxis()->SetTitleSize(0.0705);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmpsi2soRaux_rng2cB_NormoBmbpsi2scOmpsi2scB_CompoBBS_BSCaNCnv_BWC__psi2scB3->GetYaxis()->SetTitleFont(132);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmpsi2soRaux_rng2cB_NormoBmbpsi2scOmpsi2scB_CompoBBS_BSCaNCnv_BWC__psi2scB3->GetZaxis()->SetLabelFont(132);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmpsi2soRaux_rng2cB_NormoBmbpsi2scOmpsi2scB_CompoBBS_BSCaNCnv_BWC__psi2scB3->GetZaxis()->SetLabelSize(0.0705);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmpsi2soRaux_rng2cB_NormoBmbpsi2scOmpsi2scB_CompoBBS_BSCaNCnv_BWC__psi2scB3->GetZaxis()->SetTitleSize(0.0705);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmpsi2soRaux_rng2cB_NormoBmbpsi2scOmpsi2scB_CompoBBS_BSCaNCnv_BWC__psi2scB3->GetZaxis()->SetTitleOffset(1);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmpsi2soRaux_rng2cB_NormoBmbpsi2scOmpsi2scB_CompoBBS_BSCaNCnv_BWC__psi2scB3->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit2D_BSC&Cnv_BWC__psi2s_Int[mpsi2s|aux_rng2]_Norm[mbpsi2s,mpsi2s]_Comp[BS_BSC&Cnv_BWC__psi2s]3);
   
   graph->Draw("fl");
   
   Double_t Fit2D_BSC&Cnv_BWC__psi2s_Int[mpsi2s|aux_rng2]_Norm[mbpsi2s,mpsi2s]_Comp[SS_BSC&Cnv_BWC__psi2s]_fx4[230] = {
   5.2,
   5.2,
   5.203,
   5.206,
   5.209,
   5.212,
   5.215,
   5.218,
   5.221,
   5.224,
   5.227,
   5.23,
   5.233,
   5.236,
   5.239,
   5.242,
   5.2435,
   5.245,
   5.2465,
   5.248,
   5.2495,
   5.251,
   5.25175,
   5.2525,
   5.25325,
   5.254,
   5.25475,
   5.2555,
   5.25625,
   5.257,
   5.25775,
   5.258125,
   5.2585,
   5.258875,
   5.25925,
   5.259625,
   5.26,
   5.260375,
   5.26075,
   5.261125,
   5.2615,
   5.261875,
   5.26225,
   5.262625,
   5.263,
   5.263375,
   5.26375,
   5.264125,
   5.2645,
   5.264687,
   5.264875,
   5.265062,
   5.26525,
   5.265437,
   5.265625,
   5.265813,
   5.266,
   5.266188,
   5.266375,
   5.266563,
   5.26675,
   5.266938,
   5.267125,
   5.267313,
   5.2675,
   5.267688,
   5.267875,
   5.268063,
   5.26825,
   5.268438,
   5.268625,
   5.268813,
   5.269,
   5.269188,
   5.269375,
   5.269563,
   5.26975,
   5.269938,
   5.270125,
   5.2705,
   5.270875,
   5.27125,
   5.271625,
   5.272,
   5.27275,
   5.273125,
   5.2735,
   5.273688,
   5.273875,
   5.274063,
   5.27425,
   5.274438,
   5.274625,
   5.274813,
   5.275,
   5.275188,
   5.275375,
   5.275563,
   5.27575,
   5.275938,
   5.276125,
   5.276313,
   5.2765,
   5.276688,
   5.276875,
   5.277063,
   5.27725,
   5.277438,
   5.277625,
   5.277812,
   5.278,
   5.278187,
   5.278375,
   5.278562,
   5.27875,
   5.278937,
   5.279125,
   5.279312,
   5.2795,
   5.279687,
   5.279875,
   5.280062,
   5.28025,
   5.280437,
   5.280625,
   5.280812,
   5.281,
   5.281187,
   5.281375,
   5.281562,
   5.28175,
   5.281937,
   5.282125,
   5.282312,
   5.2825,
   5.282687,
   5.282875,
   5.283062,
   5.28325,
   5.283437,
   5.283625,
   5.283812,
   5.284,
   5.284187,
   5.284375,
   5.284562,
   5.28475,
   5.285125,
   5.2855,
   5.287,
   5.287375,
   5.28775,
   5.288125,
   5.288312,
   5.2885,
   5.288687,
   5.288875,
   5.289062,
   5.28925,
   5.289438,
   5.289625,
   5.289813,
   5.29,
   5.290188,
   5.290375,
   5.290563,
   5.29075,
   5.290938,
   5.291125,
   5.291313,
   5.2915,
   5.291688,
   5.291875,
   5.292063,
   5.29225,
   5.292438,
   5.292625,
   5.292813,
   5.293,
   5.293188,
   5.293375,
   5.293563,
   5.29375,
   5.293938,
   5.294125,
   5.2945,
   5.294875,
   5.29525,
   5.295625,
   5.296,
   5.296375,
   5.29675,
   5.297125,
   5.2975,
   5.297875,
   5.29825,
   5.298625,
   5.299,
   5.299375,
   5.29975,
   5.300125,
   5.3005,
   5.30125,
   5.302,
   5.30275,
   5.3035,
   5.30425,
   5.305,
   5.30575,
   5.3065,
   5.30725,
   5.308,
   5.3095,
   5.311,
   5.3125,
   5.314,
   5.317,
   5.32,
   5.323,
   5.326,
   5.329,
   5.332,
   5.335,
   5.338,
   5.341,
   5.344,
   5.347,
   5.35,
   5.35,
   5.35};
   Double_t Fit2D_BSC&Cnv_BWC__psi2s_Int[mpsi2s|aux_rng2]_Norm[mbpsi2s,mpsi2s]_Comp[SS_BSC&Cnv_BWC__psi2s]_fy4[230] = {
   0,
   0.6518652,
   0.8376141,
   1.083819,
   1.412764,
   1.855968,
   2.45847,
   3.285322,
   4.431553,
   6.037683,
   8.314198,
   11.58077,
   16.33015,
   23.33399,
   33.82164,
   49.78799,
   60.78429,
   74.53575,
   91.81852,
   113.6528,
   141.3879,
   176.8201,
   198.1456,
   222.3576,
   249.8907,
   281.2513,
   317.0315,
   357.9239,
   404.7415,
   458.4395,
   520.1438,
   554.4045,
   591.1831,
   630.6842,
   673.1304,
   718.7644,
   767.851,
   820.6788,
   877.5632,
   938.8484,
   1004.911,
   1076.163,
   1153.054,
   1236.079,
   1325.779,
   1422.746,
   1527.633,
   1641.155,
   1764.098,
   1829.369,
   1897.326,
   1968.092,
   2041.793,
   2118.564,
   2198.547,
   2281.888,
   2368.743,
   2459.276,
   2553.659,
   2652.071,
   2754.702,
   2861.751,
   2973.429,
   3089.955,
   3211.562,
   3338.493,
   3471.006,
   3609.371,
   3753.873,
   3904.811,
   4062.503,
   4226.644,
   4394.629,
   4566.05,
   4740.792,
   4918.729,
   5099.725,
   5283.631,
   5470.285,
   5851.139,
   6240.768,
   6637.477,
   7039.393,
   7444.485,
   8255.348,
   8656.386,
   9051.178,
   9245.429,
   9437.15,
   9626.014,
   9811.692,
   9993.857,
   10172.18,
   10346.35,
   10516.03,
   10680.91,
   10840.68,
   10995.03,
   11143.68,
   11286.32,
   11422.68,
   11552.48,
   11675.47,
   11791.4,
   11900.03,
   12001.15,
   12094.54,
   12180.01,
   12257.38,
   12326.49,
   12387.2,
   12439.38,
   12482.92,
   12517.72,
   12543.72,
   12560.85,
   12569.08,
   12568.4,
   12558.8,
   12540.31,
   12512.96,
   12476.82,
   12431.95,
   12378.46,
   12316.45,
   12246.07,
   12167.44,
   12080.75,
   11986.17,
   11883.88,
   11774.12,
   11657.09,
   11533.04,
   11402.22,
   11264.88,
   11121.3,
   10971.77,
   10816.56,
   10655.99,
   10490.35,
   10319.97,
   10145.14,
   9966.208,
   9783.484,
   9597.298,
   9407.975,
   9215.846,
   8824.472,
   8425.768,
   6807.147,
   6407.996,
   6015.151,
   5630.385,
   5441.537,
   5255.293,
   5071.823,
   4891.286,
   4713.829,
   4539.588,
   4368.686,
   4201.235,
   4037.337,
   3877.18,
   3722.852,
   3574.947,
   3433.186,
   3297.304,
   3167.044,
   3042.166,
   2922.437,
   2807.634,
   2697.548,
   2591.975,
   2490.722,
   2393.606,
   2300.449,
   2211.083,
   2125.347,
   2043.088,
   1964.158,
   1888.416,
   1815.729,
   1745.967,
   1679.009,
   1614.735,
   1493.799,
   1382.318,
   1279.522,
   1184.706,
   1097.224,
   1016.486,
   941.9507,
   873.1206,
   809.5411,
   750.7951,
   696.4996,
   646.3034,
   599.884,
   556.9454,
   517.2156,
   480.4448,
   446.4034,
   385.6812,
   333.5559,
   288.7631,
   250.2315,
   217.0519,
   188.452,
   163.7752,
   142.4624,
   124.0371,
   108.0928,
   82.30942,
   62.89531,
   48.22417,
   37.09813,
   22.16706,
   13.40965,
   8.207849,
   5.080556,
   3.178669,
   2.009224,
   1.282537,
   0.8264037,
   0.5373133,
   0.3523862,
   0.2330334,
   0.155341,
   0.155341,
   0};
   graph = new TGraph(230,Fit2D_BSC&Cnv_BWC__psi2s_Int[mpsi2s|aux_rng2]_Norm[mbpsi2s,mpsi2s]_Comp[SS_BSC&Cnv_BWC__psi2s]_fx4,Fit2D_BSC&Cnv_BWC__psi2s_Int[mpsi2s|aux_rng2]_Norm[mbpsi2s,mpsi2s]_Comp[SS_BSC&Cnv_BWC__psi2s]_fy4);
   graph->SetName("Fit2D_BSC&Cnv_BWC__psi2s_Int[mpsi2s|aux_rng2]_Norm[mbpsi2s,mpsi2s]_Comp[SS_BSC&Cnv_BWC__psi2s]");
   graph->SetTitle("Projection of Fit2D(BSC&Cnv_BWC__psi2s)");

   ci = 1179;
   color = new TColor(ci, 1, 0, 0, " ", 0.35);
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmpsi2soRaux_rng2cB_NormoBmbpsi2scOmpsi2scB_CompoBSS_BSCaNCnv_BWC__psi2scB4 = new TH1F("Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmpsi2soRaux_rng2cB_NormoBmbpsi2scOmpsi2scB_CompoBSS_BSCaNCnv_BWC__psi2scB4","Projection of Fit2D(BSC&Cnv_BWC__psi2s)",230,5.185,5.365);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmpsi2soRaux_rng2cB_NormoBmbpsi2scOmpsi2scB_CompoBSS_BSCaNCnv_BWC__psi2scB4->SetMinimum(0);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmpsi2soRaux_rng2cB_NormoBmbpsi2scOmpsi2scB_CompoBSS_BSCaNCnv_BWC__psi2scB4->SetMaximum(13825.99);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmpsi2soRaux_rng2cB_NormoBmbpsi2scOmpsi2scB_CompoBSS_BSCaNCnv_BWC__psi2scB4->SetDirectory(0);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmpsi2soRaux_rng2cB_NormoBmbpsi2scOmpsi2scB_CompoBSS_BSCaNCnv_BWC__psi2scB4->SetStats(0);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmpsi2soRaux_rng2cB_NormoBmbpsi2scOmpsi2scB_CompoBSS_BSCaNCnv_BWC__psi2scB4->SetMarkerStyle(20);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmpsi2soRaux_rng2cB_NormoBmbpsi2scOmpsi2scB_CompoBSS_BSCaNCnv_BWC__psi2scB4->SetMarkerSize(1.2);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmpsi2soRaux_rng2cB_NormoBmbpsi2scOmpsi2scB_CompoBSS_BSCaNCnv_BWC__psi2scB4->GetXaxis()->SetNdivisions(505);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmpsi2soRaux_rng2cB_NormoBmbpsi2scOmpsi2scB_CompoBSS_BSCaNCnv_BWC__psi2scB4->GetXaxis()->SetLabelFont(132);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmpsi2soRaux_rng2cB_NormoBmbpsi2scOmpsi2scB_CompoBSS_BSCaNCnv_BWC__psi2scB4->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmpsi2soRaux_rng2cB_NormoBmbpsi2scOmpsi2scB_CompoBSS_BSCaNCnv_BWC__psi2scB4->GetXaxis()->SetLabelSize(0.0705);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmpsi2soRaux_rng2cB_NormoBmbpsi2scOmpsi2scB_CompoBSS_BSCaNCnv_BWC__psi2scB4->GetXaxis()->SetTitleSize(-1);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmpsi2soRaux_rng2cB_NormoBmbpsi2scOmpsi2scB_CompoBSS_BSCaNCnv_BWC__psi2scB4->GetXaxis()->SetTitleOffset(1);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmpsi2soRaux_rng2cB_NormoBmbpsi2scOmpsi2scB_CompoBSS_BSCaNCnv_BWC__psi2scB4->GetXaxis()->SetTitleFont(132);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmpsi2soRaux_rng2cB_NormoBmbpsi2scOmpsi2scB_CompoBSS_BSCaNCnv_BWC__psi2scB4->GetYaxis()->SetLabelFont(132);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmpsi2soRaux_rng2cB_NormoBmbpsi2scOmpsi2scB_CompoBSS_BSCaNCnv_BWC__psi2scB4->GetYaxis()->SetLabelSize(0.0705);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmpsi2soRaux_rng2cB_NormoBmbpsi2scOmpsi2scB_CompoBSS_BSCaNCnv_BWC__psi2scB4->GetYaxis()->SetTitleSize(0.0705);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmpsi2soRaux_rng2cB_NormoBmbpsi2scOmpsi2scB_CompoBSS_BSCaNCnv_BWC__psi2scB4->GetYaxis()->SetTitleFont(132);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmpsi2soRaux_rng2cB_NormoBmbpsi2scOmpsi2scB_CompoBSS_BSCaNCnv_BWC__psi2scB4->GetZaxis()->SetLabelFont(132);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmpsi2soRaux_rng2cB_NormoBmbpsi2scOmpsi2scB_CompoBSS_BSCaNCnv_BWC__psi2scB4->GetZaxis()->SetLabelSize(0.0705);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmpsi2soRaux_rng2cB_NormoBmbpsi2scOmpsi2scB_CompoBSS_BSCaNCnv_BWC__psi2scB4->GetZaxis()->SetTitleSize(0.0705);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmpsi2soRaux_rng2cB_NormoBmbpsi2scOmpsi2scB_CompoBSS_BSCaNCnv_BWC__psi2scB4->GetZaxis()->SetTitleOffset(1);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmpsi2soRaux_rng2cB_NormoBmbpsi2scOmpsi2scB_CompoBSS_BSCaNCnv_BWC__psi2scB4->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit2D_BSC&Cnv_BWC__psi2s_Int[mpsi2s|aux_rng2]_Norm[mbpsi2s,mpsi2s]_Comp[SS_BSC&Cnv_BWC__psi2s]4);
   
   graph->Draw("fl");
   
   Double_t Fit2D_BSC&Cnv_BWC__psi2s_Int[mpsi2s|aux_rng2]_Norm[mbpsi2s,mpsi2s]_fx5[231] = {
   5.197,
   5.197,
   5.2,
   5.203,
   5.206,
   5.209,
   5.212,
   5.215,
   5.218,
   5.221,
   5.224,
   5.227,
   5.23,
   5.233,
   5.236,
   5.239,
   5.242,
   5.2435,
   5.245,
   5.2465,
   5.248,
   5.2495,
   5.251,
   5.25175,
   5.2525,
   5.25325,
   5.254,
   5.25475,
   5.2555,
   5.25625,
   5.257,
   5.25775,
   5.258125,
   5.2585,
   5.258875,
   5.25925,
   5.259625,
   5.26,
   5.260375,
   5.26075,
   5.261125,
   5.2615,
   5.261875,
   5.26225,
   5.262625,
   5.263,
   5.263375,
   5.26375,
   5.264125,
   5.2645,
   5.264687,
   5.264875,
   5.265062,
   5.26525,
   5.265437,
   5.265625,
   5.265813,
   5.266,
   5.266188,
   5.266375,
   5.266563,
   5.26675,
   5.266938,
   5.267125,
   5.267313,
   5.2675,
   5.267688,
   5.267875,
   5.268063,
   5.26825,
   5.268438,
   5.268625,
   5.268813,
   5.269,
   5.269188,
   5.269375,
   5.269563,
   5.26975,
   5.269938,
   5.270125,
   5.2705,
   5.270875,
   5.27125,
   5.271625,
   5.272,
   5.27275,
   5.273125,
   5.2735,
   5.273688,
   5.273875,
   5.274063,
   5.27425,
   5.274438,
   5.274625,
   5.274813,
   5.275,
   5.275188,
   5.275375,
   5.275563,
   5.27575,
   5.275938,
   5.276125,
   5.276313,
   5.2765,
   5.276688,
   5.276875,
   5.277063,
   5.27725,
   5.277438,
   5.277625,
   5.277812,
   5.278,
   5.278187,
   5.278375,
   5.278562,
   5.27875,
   5.278937,
   5.279125,
   5.279312,
   5.2795,
   5.279687,
   5.279875,
   5.280062,
   5.28025,
   5.280437,
   5.280625,
   5.280812,
   5.281,
   5.281187,
   5.281375,
   5.281562,
   5.28175,
   5.281937,
   5.282125,
   5.282312,
   5.2825,
   5.282687,
   5.282875,
   5.283062,
   5.28325,
   5.283437,
   5.283625,
   5.283812,
   5.284,
   5.284187,
   5.284375,
   5.284562,
   5.28475,
   5.285125,
   5.2855,
   5.287,
   5.287375,
   5.28775,
   5.288125,
   5.288312,
   5.2885,
   5.288687,
   5.288875,
   5.289062,
   5.28925,
   5.289438,
   5.289625,
   5.289813,
   5.29,
   5.290188,
   5.290375,
   5.290563,
   5.29075,
   5.290938,
   5.291125,
   5.291313,
   5.2915,
   5.291688,
   5.291875,
   5.292063,
   5.29225,
   5.292438,
   5.292625,
   5.292813,
   5.293,
   5.293188,
   5.293375,
   5.293563,
   5.29375,
   5.293938,
   5.294125,
   5.2945,
   5.294875,
   5.29525,
   5.295625,
   5.296,
   5.296375,
   5.29675,
   5.297125,
   5.2975,
   5.297875,
   5.29825,
   5.298625,
   5.299,
   5.299375,
   5.29975,
   5.300125,
   5.3005,
   5.30125,
   5.302,
   5.30275,
   5.3035,
   5.30425,
   5.305,
   5.30575,
   5.3065,
   5.308,
   5.3095,
   5.311,
   5.3125,
   5.314,
   5.317,
   5.32,
   5.323,
   5.326,
   5.329,
   5.332,
   5.335,
   5.338,
   5.341,
   5.344,
   5.347,
   5.35,
   5.35,
   5.353,
   5.353};
   Double_t Fit2D_BSC&Cnv_BWC__psi2s_Int[mpsi2s|aux_rng2]_Norm[mbpsi2s,mpsi2s]_fy5[231] = {
   0,
   12.38321,
   12.38321,
   15.2575,
   17.95555,
   20.51446,
   22.97976,
   25.40976,
   27.8821,
   30.50378,
   33.42669,
   36.87223,
   41.17057,
   46.82475,
   54.61673,
   65.78647,
   82.34052,
   93.5994,
   107.5952,
   125.1064,
   147.156,
   175.0965,
   210.7287,
   232.1536,
   256.4657,
   284.1006,
   315.5657,
   351.4541,
   392.4601,
   439.3982,
   493.2255,
   555.07,
   589.4058,
   626.2633,
   665.8473,
   708.381,
   754.1077,
   803.2924,
   856.2246,
   913.22,
   974.6237,
   1040.813,
   1112.2,
   1189.237,
   1272.418,
   1362.285,
   1459.433,
   1564.514,
   1678.246,
   1801.416,
   1866.808,
   1934.89,
   2005.786,
   2079.623,
   2156.536,
   2236.665,
   2320.16,
   2407.175,
   2497.875,
   2592.431,
   2691.024,
   2793.844,
   2901.09,
   3012.974,
   3129.714,
   3251.545,
   3378.71,
   3511.467,
   3650.087,
   3794.856,
   3946.073,
   4104.056,
   4268.499,
   4436.795,
   4608.532,
   4783.597,
   4961.863,
   5143.193,
   5327.438,
   5514.437,
   5895.993,
   6286.342,
   6683.781,
   7086.438,
   7492.276,
   8304.629,
   8706.403,
   9101.919,
   9296.526,
   9488.597,
   9677.806,
   9863.822,
   10046.32,
   10224.97,
   10399.45,
   10569.44,
   10734.62,
   10894.68,
   11049.31,
   11198.22,
   11341.12,
   11477.72,
   11607.76,
   11730.97,
   11847.1,
   11955.93,
   12057.22,
   12150.77,
   12236.38,
   12313.89,
   12383.12,
   12443.93,
   12496.19,
   12539.79,
   12574.64,
   12600.67,
   12617.82,
   12626.05,
   12625.35,
   12615.72,
   12597.18,
   12569.76,
   12533.53,
   12488.56,
   12434.95,
   12372.81,
   12302.27,
   12223.48,
   12136.61,
   12041.83,
   11939.33,
   11829.34,
   11712.08,
   11587.77,
   11456.68,
   11319.07,
   11175.2,
   11025.36,
   10869.84,
   10708.95,
   10542.98,
   10372.25,
   10197.08,
   10017.78,
   9834.694,
   9648.135,
   9458.435,
   9265.922,
   8873.766,
   8474.267,
   6852.415,
   6452.465,
   6058.834,
   5673.296,
   5484.068,
   5297.45,
   5113.61,
   4932.709,
   4754.893,
   4580.3,
   4409.052,
   4241.262,
   4077.031,
   3916.547,
   3761.904,
   3613.696,
   3471.644,
   3335.48,
   3204.951,
   3079.813,
   2959.833,
   2844.79,
   2734.471,
   2628.675,
   2527.207,
   2429.882,
   2336.525,
   2246.965,
   2161.043,
   2078.604,
   1999.5,
   1923.59,
   1850.741,
   1780.823,
   1713.712,
   1649.292,
   1528.077,
   1416.335,
   1313.293,
   1218.247,
   1130.548,
   1049.606,
   974.8771,
   905.8645,
   842.1122,
   783.2021,
   728.7508,
   678.4062,
   631.8453,
   588.7715,
   548.9124,
   512.0175,
   477.857,
   416.9098,
   364.5747,
   319.5851,
   280.8676,
   247.5114,
   218.7427,
   193.9037,
   172.4343,
   137.7649,
   111.695,
   92.00398,
   77.06244,
   65.67053,
   50.21573,
   40.93969,
   35.22076,
   31.57627,
   29.15666,
   27.46912,
   26.22439,
   25.25084,
   24.44562,
   23.74648,
   23.11548,
   22.5293,
   22.5293,
   22.5293,
   0};
   graph = new TGraph(231,Fit2D_BSC&Cnv_BWC__psi2s_Int[mpsi2s|aux_rng2]_Norm[mbpsi2s,mpsi2s]_fx5,Fit2D_BSC&Cnv_BWC__psi2s_Int[mpsi2s|aux_rng2]_Norm[mbpsi2s,mpsi2s]_fy5);
   graph->SetName("Fit2D_BSC&Cnv_BWC__psi2s_Int[mpsi2s|aux_rng2]_Norm[mbpsi2s,mpsi2s]");
   graph->SetTitle("Projection of Fit2D(BSC&Cnv_BWC__psi2s)");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff9933");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmpsi2soRaux_rng2cB_NormoBmbpsi2scOmpsi2scB5 = new TH1F("Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmpsi2soRaux_rng2cB_NormoBmbpsi2scOmpsi2scB5","Projection of Fit2D(BSC&Cnv_BWC__psi2s)",231,5.1814,5.3686);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmpsi2soRaux_rng2cB_NormoBmbpsi2scOmpsi2scB5->SetMinimum(0);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmpsi2soRaux_rng2cB_NormoBmbpsi2scOmpsi2scB5->SetMaximum(13888.66);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmpsi2soRaux_rng2cB_NormoBmbpsi2scOmpsi2scB5->SetDirectory(0);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmpsi2soRaux_rng2cB_NormoBmbpsi2scOmpsi2scB5->SetStats(0);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmpsi2soRaux_rng2cB_NormoBmbpsi2scOmpsi2scB5->SetMarkerStyle(20);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmpsi2soRaux_rng2cB_NormoBmbpsi2scOmpsi2scB5->SetMarkerSize(1.2);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmpsi2soRaux_rng2cB_NormoBmbpsi2scOmpsi2scB5->GetXaxis()->SetNdivisions(505);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmpsi2soRaux_rng2cB_NormoBmbpsi2scOmpsi2scB5->GetXaxis()->SetLabelFont(132);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmpsi2soRaux_rng2cB_NormoBmbpsi2scOmpsi2scB5->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmpsi2soRaux_rng2cB_NormoBmbpsi2scOmpsi2scB5->GetXaxis()->SetLabelSize(0.0705);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmpsi2soRaux_rng2cB_NormoBmbpsi2scOmpsi2scB5->GetXaxis()->SetTitleSize(-1);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmpsi2soRaux_rng2cB_NormoBmbpsi2scOmpsi2scB5->GetXaxis()->SetTitleOffset(1);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmpsi2soRaux_rng2cB_NormoBmbpsi2scOmpsi2scB5->GetXaxis()->SetTitleFont(132);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmpsi2soRaux_rng2cB_NormoBmbpsi2scOmpsi2scB5->GetYaxis()->SetLabelFont(132);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmpsi2soRaux_rng2cB_NormoBmbpsi2scOmpsi2scB5->GetYaxis()->SetLabelSize(0.0705);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmpsi2soRaux_rng2cB_NormoBmbpsi2scOmpsi2scB5->GetYaxis()->SetTitleSize(0.0705);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmpsi2soRaux_rng2cB_NormoBmbpsi2scOmpsi2scB5->GetYaxis()->SetTitleFont(132);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmpsi2soRaux_rng2cB_NormoBmbpsi2scOmpsi2scB5->GetZaxis()->SetLabelFont(132);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmpsi2soRaux_rng2cB_NormoBmbpsi2scOmpsi2scB5->GetZaxis()->SetLabelSize(0.0705);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmpsi2soRaux_rng2cB_NormoBmbpsi2scOmpsi2scB5->GetZaxis()->SetTitleSize(0.0705);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmpsi2soRaux_rng2cB_NormoBmbpsi2scOmpsi2scB5->GetZaxis()->SetTitleOffset(1);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmpsi2soRaux_rng2cB_NormoBmbpsi2scOmpsi2scB5->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit2D_BSC&Cnv_BWC__psi2s_Int[mpsi2s|aux_rng2]_Norm[mbpsi2s,mpsi2s]5);
   
   graph->Draw("l");
   
   Double_t h_ds_1000_CutRange[aux_rng2]_fx3001[50] = {
   5.2015,
   5.2045,
   5.2075,
   5.2105,
   5.2135,
   5.2165,
   5.2195,
   5.2225,
   5.2255,
   5.2285,
   5.2315,
   5.2345,
   5.2375,
   5.2405,
   5.2435,
   5.2465,
   5.2495,
   5.2525,
   5.2555,
   5.2585,
   5.2615,
   5.2645,
   5.2675,
   5.2705,
   5.2735,
   5.2765,
   5.2795,
   5.2825,
   5.2855,
   5.2885,
   5.2915,
   5.2945,
   5.2975,
   5.3005,
   5.3035,
   5.3065,
   5.3095,
   5.3125,
   5.3155,
   5.3185,
   5.3215,
   5.3245,
   5.3275,
   5.3305,
   5.3335,
   5.3365,
   5.3395,
   5.3425,
   5.3455,
   5.3485};
   Double_t h_ds_1000_CutRange[aux_rng2]_fy3001[50] = {
   13,
   10,
   12,
   19,
   17,
   25,
   15,
   14,
   25,
   25,
   31,
   36,
   45,
   56,
   71,
   107,
   151,
   203,
   325,
   539,
   1063,
   1903,
   3399,
   5894,
   8849,
   11838,
   12786,
   11468,
   8320,
   5208,
   3042,
   1705,
   908,
   484,
   250,
   137,
   143,
   74,
   53,
   61,
   66,
   50,
   36,
   40,
   30,
   36,
   27,
   27,
   22,
   17};
   Double_t h_ds_1000_CutRange[aux_rng2]_felx3001[50] = {
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015};
   Double_t h_ds_1000_CutRange[aux_rng2]_fely3001[50] = {
   3.558662,
   3.108694,
   3.415266,
   4.320219,
   4.082184,
   4.966335,
   3.82938,
   3.6965,
   4.966335,
   4.966335,
   5.537565,
   5.971996,
   6.683179,
   7.4609,
   8.406258,
   9.856158,
   11.79837,
   13.75658,
   17.53469,
   22.72176,
   32.10751,
   43.12625,
   57.80309,
   76.27402,
   93.57045,
   108.3037,
   112.5763,
   106.5899,
   90.7154,
   71.66821,
   54.6566,
   40.79467,
   29.63719,
   21.50568,
   15.31929,
   11.21537,
   11.46871,
   8.582844,
   7.257065,
   7.788779,
   8.103403,
   7.047337,
   5.971996,
   6.298,
   5.446522,
   5.971996,
   5.163771,
   5.163771,
   4.654502,
   4.082184};
   Double_t h_ds_1000_CutRange[aux_rng2]_fehx3001[50] = {
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015};
   Double_t h_ds_1000_CutRange[aux_rng2]_fehy3001[50] = {
   4.697573,
   4.26695,
   4.559819,
   5.435196,
   5.203719,
   6.066589,
   4.958738,
   4.830381,
   6.066589,
   6.066589,
   6.627601,
   7.055545,
   7.757905,
   8.527879,
   9.465736,
   10.85616,
   12.79837,
   14.75658,
   18.53469,
   23.72176,
   33.10751,
   44.12625,
   58.80309,
   77.27402,
   94.57045,
   109.3037,
   113.5763,
   107.5899,
   91.7154,
   72.66821,
   55.6566,
   41.79467,
   30.63719,
   22.50568,
   16.31929,
   12.21537,
   12.46871,
   9.641101,
   8.325916,
   8.852952,
   9.165094,
   8.118225,
   7.055545,
   7.377261,
   6.538046,
   7.055545,
   6.260244,
   6.260244,
   5.761366,
   5.203719};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(50,h_ds_1000_CutRange[aux_rng2]_fx3001,h_ds_1000_CutRange[aux_rng2]_fy3001,h_ds_1000_CutRange[aux_rng2]_felx3001,h_ds_1000_CutRange[aux_rng2]_fehx3001,h_ds_1000_CutRange[aux_rng2]_fely3001,h_ds_1000_CutRange[aux_rng2]_fehy3001);
   grae->SetName("h_ds_1000_CutRange[aux_rng2]");
   grae->SetTitle("Histogram of ds_1000_plot__mbpsi2s");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.2);
   
   TH1F *Graph_h_ds_1000_CutRangeoBaux_rng2cB3001 = new TH1F("Graph_h_ds_1000_CutRangeoBaux_rng2cB3001","Histogram of ds_1000_plot__mbpsi2s",100,5.185,5.365);
   Graph_h_ds_1000_CutRangeoBaux_rng2cB3001->SetMinimum(6.202175);
   Graph_h_ds_1000_CutRangeoBaux_rng2cB3001->SetMaximum(14188.84);
   Graph_h_ds_1000_CutRangeoBaux_rng2cB3001->SetDirectory(0);
   Graph_h_ds_1000_CutRangeoBaux_rng2cB3001->SetStats(0);
   Graph_h_ds_1000_CutRangeoBaux_rng2cB3001->SetMarkerStyle(20);
   Graph_h_ds_1000_CutRangeoBaux_rng2cB3001->SetMarkerSize(1.2);
   Graph_h_ds_1000_CutRangeoBaux_rng2cB3001->GetXaxis()->SetNdivisions(505);
   Graph_h_ds_1000_CutRangeoBaux_rng2cB3001->GetXaxis()->SetLabelFont(132);
   Graph_h_ds_1000_CutRangeoBaux_rng2cB3001->GetXaxis()->SetLabelOffset(0.015);
   Graph_h_ds_1000_CutRangeoBaux_rng2cB3001->GetXaxis()->SetLabelSize(0.0705);
   Graph_h_ds_1000_CutRangeoBaux_rng2cB3001->GetXaxis()->SetTitleSize(-1);
   Graph_h_ds_1000_CutRangeoBaux_rng2cB3001->GetXaxis()->SetTitleOffset(1);
   Graph_h_ds_1000_CutRangeoBaux_rng2cB3001->GetXaxis()->SetTitleFont(132);
   Graph_h_ds_1000_CutRangeoBaux_rng2cB3001->GetYaxis()->SetLabelFont(132);
   Graph_h_ds_1000_CutRangeoBaux_rng2cB3001->GetYaxis()->SetLabelSize(0.0705);
   Graph_h_ds_1000_CutRangeoBaux_rng2cB3001->GetYaxis()->SetTitleSize(0.0705);
   Graph_h_ds_1000_CutRangeoBaux_rng2cB3001->GetYaxis()->SetTitleFont(132);
   Graph_h_ds_1000_CutRangeoBaux_rng2cB3001->GetZaxis()->SetLabelFont(132);
   Graph_h_ds_1000_CutRangeoBaux_rng2cB3001->GetZaxis()->SetLabelSize(0.0705);
   Graph_h_ds_1000_CutRangeoBaux_rng2cB3001->GetZaxis()->SetTitleSize(0.0705);
   Graph_h_ds_1000_CutRangeoBaux_rng2cB3001->GetZaxis()->SetTitleOffset(1);
   Graph_h_ds_1000_CutRangeoBaux_rng2cB3001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_ds_1000_CutRange[aux_rng2]3001);
   
   grae->Draw("zp");
   
   TH1D *frame_133a7390__2 = new TH1D("frame_133a7390__2","A RooPlot of \"m1234cPVM*1\"",50,5.2,5.35);
   frame_133a7390__2->SetBinContent(1,13544.56);
   frame_133a7390__2->SetMinimum(-1e-10);
   frame_133a7390__2->SetMaximum(20000);
   frame_133a7390__2->SetEntries(1);
   frame_133a7390__2->SetDirectory(0);
   frame_133a7390__2->SetStats(0);
   frame_133a7390__2->SetMarkerStyle(20);
   frame_133a7390__2->SetMarkerSize(1.2);
   frame_133a7390__2->GetXaxis()->SetNdivisions(505);
   frame_133a7390__2->GetXaxis()->SetLabelFont(132);
   frame_133a7390__2->GetXaxis()->SetLabelOffset(0.015);
   frame_133a7390__2->GetXaxis()->SetLabelSize(0.06);
   frame_133a7390__2->GetXaxis()->SetTitleSize(-1);
   frame_133a7390__2->GetXaxis()->SetTitleOffset(1);
   frame_133a7390__2->GetXaxis()->SetTitleFont(132);
   frame_133a7390__2->GetYaxis()->SetNdivisions(-404);
   frame_133a7390__2->GetYaxis()->SetLabelFont(132);
   frame_133a7390__2->GetYaxis()->SetLabelOffset(0.01);
   frame_133a7390__2->GetYaxis()->SetLabelSize(0.06);
   frame_133a7390__2->GetYaxis()->SetTitleSize(0.0705);
   frame_133a7390__2->GetYaxis()->SetTitleFont(132);
   frame_133a7390__2->GetZaxis()->SetLabelFont(132);
   frame_133a7390__2->GetZaxis()->SetLabelSize(0.0705);
   frame_133a7390__2->GetZaxis()->SetTitleSize(0.0705);
   frame_133a7390__2->GetZaxis()->SetTitleOffset(1);
   frame_133a7390__2->GetZaxis()->SetTitleFont(132);
   frame_133a7390__2->Draw("AXISSAME");
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig2b.C <==
void gamma_Y_psi2s()
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Fri May 22 14:51:37 2020) by ROOT version 6.16/00
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",112,135,1002,826);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(3.665663,-3658.537,3.701807,26829.27);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.12);
   glCanvas->SetRightMargin(0.05);
   glCanvas->SetTopMargin(0.06);
   glCanvas->SetBottomMargin(0.12);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1D *frame_14974500__3 = new TH1D("frame_14974500__3","A RooPlot of \"m134BC*1\"",24,3.67,3.7);
   frame_14974500__3->SetBinContent(1,18195.05);
   frame_14974500__3->SetMinimum(-1e-10);
   frame_14974500__3->SetMaximum(25000);
   frame_14974500__3->SetEntries(3);
   frame_14974500__3->SetDirectory(0);
   frame_14974500__3->SetStats(0);
   frame_14974500__3->SetMarkerStyle(20);
   frame_14974500__3->SetMarkerSize(1.2);
   frame_14974500__3->GetXaxis()->SetNdivisions(505);
   frame_14974500__3->GetXaxis()->SetLabelFont(132);
   frame_14974500__3->GetXaxis()->SetLabelOffset(0.015);
   frame_14974500__3->GetXaxis()->SetLabelSize(0.06);
   frame_14974500__3->GetXaxis()->SetTitleSize(-1);
   frame_14974500__3->GetXaxis()->SetTitleOffset(1);
   frame_14974500__3->GetXaxis()->SetTitleFont(132);
   frame_14974500__3->GetYaxis()->SetNdivisions(-405);
   frame_14974500__3->GetYaxis()->SetLabelFont(132);
   frame_14974500__3->GetYaxis()->SetLabelOffset(0.01);
   frame_14974500__3->GetYaxis()->SetLabelSize(0.06);
   frame_14974500__3->GetYaxis()->SetTitleSize(0.0705);
   frame_14974500__3->GetYaxis()->SetTitleFont(132);
   frame_14974500__3->GetZaxis()->SetLabelFont(132);
   frame_14974500__3->GetZaxis()->SetLabelSize(0.0705);
   frame_14974500__3->GetZaxis()->SetTitleSize(0.0705);
   frame_14974500__3->GetZaxis()->SetTitleOffset(1);
   frame_14974500__3->GetZaxis()->SetTitleFont(132);
   frame_14974500__3->Draw("FUNC");
   
   Double_t Fit2D_BSC&Cnv_BWC__psi2s_Int[mbpsi2s|aux_rng1]_Norm[mbpsi2s,mpsi2s]_Comp[ps2D_BXY_C]_fx6[38] = {
   3.66875,
   3.66875,
   3.67,
   3.67125,
   3.6725,
   3.67375,
   3.675,
   3.67625,
   3.6775,
   3.67875,
   3.68,
   3.68125,
   3.6825,
   3.68375,
   3.685,
   3.68625,
   3.6875,
   3.68875,
   3.69,
   3.690625,
   3.69125,
   3.691875,
   3.6925,
   3.693125,
   3.69375,
   3.694375,
   3.695,
   3.695625,
   3.69625,
   3.696875,
   3.6975,
   3.698125,
   3.69875,
   3.699375,
   3.7,
   3.7,
   3.70125,
   3.70125};
   Double_t Fit2D_BSC&Cnv_BWC__psi2s_Int[mbpsi2s|aux_rng1]_Norm[mbpsi2s,mpsi2s]_Comp[ps2D_BXY_C]_fy6[38] = {
   0,
   60.60592,
   60.60592,
   59.71058,
   58.79502,
   57.85911,
   56.90274,
   55.92581,
   54.9282,
   53.90981,
   52.87052,
   51.81022,
   50.72881,
   49.62618,
   48.50222,
   47.35682,
   46.18987,
   45.00127,
   43.79091,
   43.17753,
   42.55868,
   41.93433,
   41.30448,
   40.66911,
   40.0282,
   39.38175,
   38.72975,
   38.07217,
   37.409,
   36.74024,
   36.06586,
   35.38586,
   34.70023,
   34.00894,
   33.312,
   33.312,
   33.312,
   0};
   TGraph *graph = new TGraph(38,Fit2D_BSC&Cnv_BWC__psi2s_Int[mbpsi2s|aux_rng1]_Norm[mbpsi2s,mpsi2s]_Comp[ps2D_BXY_C]_fx6,Fit2D_BSC&Cnv_BWC__psi2s_Int[mbpsi2s|aux_rng1]_Norm[mbpsi2s,mpsi2s]_Comp[ps2D_BXY_C]_fy6);
   graph->SetName("Fit2D_BSC&Cnv_BWC__psi2s_Int[mbpsi2s|aux_rng1]_Norm[mbpsi2s,mpsi2s]_Comp[ps2D_BXY_C]");
   graph->SetTitle("Projection of Fit2D(BSC&Cnv_BWC__psi2s)");
   graph->SetFillStyle(1000);
   graph->SetLineStyle(15);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmbpsi2soRaux_rng1cB_NormoBmbpsi2scOmpsi2scB_CompoBps2D_BXY_CcB6 = new TH1F("Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmbpsi2soRaux_rng1cB_NormoBmbpsi2scOmpsi2scB_CompoBps2D_BXY_CcB6","Projection of Fit2D(BSC&Cnv_BWC__psi2s)",100,3.6655,3.7045);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmbpsi2soRaux_rng1cB_NormoBmbpsi2scOmpsi2scB_CompoBps2D_BXY_CcB6->SetMinimum(0);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmbpsi2soRaux_rng1cB_NormoBmbpsi2scOmpsi2scB_CompoBps2D_BXY_CcB6->SetMaximum(66.66651);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmbpsi2soRaux_rng1cB_NormoBmbpsi2scOmpsi2scB_CompoBps2D_BXY_CcB6->SetDirectory(0);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmbpsi2soRaux_rng1cB_NormoBmbpsi2scOmpsi2scB_CompoBps2D_BXY_CcB6->SetStats(0);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmbpsi2soRaux_rng1cB_NormoBmbpsi2scOmpsi2scB_CompoBps2D_BXY_CcB6->SetMarkerStyle(20);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmbpsi2soRaux_rng1cB_NormoBmbpsi2scOmpsi2scB_CompoBps2D_BXY_CcB6->SetMarkerSize(1.2);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmbpsi2soRaux_rng1cB_NormoBmbpsi2scOmpsi2scB_CompoBps2D_BXY_CcB6->GetXaxis()->SetNdivisions(505);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmbpsi2soRaux_rng1cB_NormoBmbpsi2scOmpsi2scB_CompoBps2D_BXY_CcB6->GetXaxis()->SetLabelFont(132);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmbpsi2soRaux_rng1cB_NormoBmbpsi2scOmpsi2scB_CompoBps2D_BXY_CcB6->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmbpsi2soRaux_rng1cB_NormoBmbpsi2scOmpsi2scB_CompoBps2D_BXY_CcB6->GetXaxis()->SetLabelSize(0.0705);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmbpsi2soRaux_rng1cB_NormoBmbpsi2scOmpsi2scB_CompoBps2D_BXY_CcB6->GetXaxis()->SetTitleSize(-1);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmbpsi2soRaux_rng1cB_NormoBmbpsi2scOmpsi2scB_CompoBps2D_BXY_CcB6->GetXaxis()->SetTitleOffset(1);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmbpsi2soRaux_rng1cB_NormoBmbpsi2scOmpsi2scB_CompoBps2D_BXY_CcB6->GetXaxis()->SetTitleFont(132);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmbpsi2soRaux_rng1cB_NormoBmbpsi2scOmpsi2scB_CompoBps2D_BXY_CcB6->GetYaxis()->SetLabelFont(132);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmbpsi2soRaux_rng1cB_NormoBmbpsi2scOmpsi2scB_CompoBps2D_BXY_CcB6->GetYaxis()->SetLabelSize(0.0705);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmbpsi2soRaux_rng1cB_NormoBmbpsi2scOmpsi2scB_CompoBps2D_BXY_CcB6->GetYaxis()->SetTitleSize(0.0705);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmbpsi2soRaux_rng1cB_NormoBmbpsi2scOmpsi2scB_CompoBps2D_BXY_CcB6->GetYaxis()->SetTitleFont(132);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmbpsi2soRaux_rng1cB_NormoBmbpsi2scOmpsi2scB_CompoBps2D_BXY_CcB6->GetZaxis()->SetLabelFont(132);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmbpsi2soRaux_rng1cB_NormoBmbpsi2scOmpsi2scB_CompoBps2D_BXY_CcB6->GetZaxis()->SetLabelSize(0.0705);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmbpsi2soRaux_rng1cB_NormoBmbpsi2scOmpsi2scB_CompoBps2D_BXY_CcB6->GetZaxis()->SetTitleSize(0.0705);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmbpsi2soRaux_rng1cB_NormoBmbpsi2scOmpsi2scB_CompoBps2D_BXY_CcB6->GetZaxis()->SetTitleOffset(1);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmbpsi2soRaux_rng1cB_NormoBmbpsi2scOmpsi2scB_CompoBps2D_BXY_CcB6->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit2D_BSC&Cnv_BWC__psi2s_Int[mbpsi2s|aux_rng1]_Norm[mbpsi2s,mpsi2s]_Comp[ps2D_BXY_C]6);
   
   graph->Draw("l");
   
   Double_t Fit2D_BSC&Cnv_BWC__psi2s_Int[mbpsi2s|aux_rng1]_Norm[mbpsi2s,mpsi2s]_Comp[SB_BSC&Cnv_BWC__psi2s]_fx7[28] = {
   3.67,
   3.67,
   3.67125,
   3.6725,
   3.67375,
   3.675,
   3.67625,
   3.6775,
   3.67875,
   3.68,
   3.68125,
   3.6825,
   3.68375,
   3.685,
   3.68625,
   3.6875,
   3.68875,
   3.69,
   3.69125,
   3.6925,
   3.69375,
   3.695,
   3.69625,
   3.6975,
   3.69875,
   3.7,
   3.7,
   3.7};
   Double_t Fit2D_BSC&Cnv_BWC__psi2s_Int[mbpsi2s|aux_rng1]_Norm[mbpsi2s,mpsi2s]_Comp[SB_BSC&Cnv_BWC__psi2s]_fy7[28] = {
   0,
   31.60028,
   30.28412,
   28.96796,
   27.6518,
   26.33564,
   25.01948,
   23.70331,
   22.38715,
   21.07099,
   19.75483,
   18.43867,
   17.12251,
   15.80635,
   14.49018,
   13.17402,
   11.85786,
   10.5417,
   9.225537,
   7.909376,
   6.593214,
   5.277053,
   3.960891,
   2.644729,
   1.328568,
   0.01240611,
   0.01240611,
   0};
   graph = new TGraph(28,Fit2D_BSC&Cnv_BWC__psi2s_Int[mbpsi2s|aux_rng1]_Norm[mbpsi2s,mpsi2s]_Comp[SB_BSC&Cnv_BWC__psi2s]_fx7,Fit2D_BSC&Cnv_BWC__psi2s_Int[mbpsi2s|aux_rng1]_Norm[mbpsi2s,mpsi2s]_Comp[SB_BSC&Cnv_BWC__psi2s]_fy7);
   graph->SetName("Fit2D_BSC&Cnv_BWC__psi2s_Int[mbpsi2s|aux_rng1]_Norm[mbpsi2s,mpsi2s]_Comp[SB_BSC&Cnv_BWC__psi2s]");
   graph->SetTitle("Projection of Fit2D(BSC&Cnv_BWC__psi2s)");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = 1194;
   color = new TColor(ci, 0, 0, 1, " ", 0.35);
   graph->SetFillColor(ci);
   graph->SetFillStyle(3545);
   graph->SetLineColor(4);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmbpsi2soRaux_rng1cB_NormoBmbpsi2scOmpsi2scB_CompoBSB_BSCaNCnv_BWC__psi2scB7 = new TH1F("Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmbpsi2soRaux_rng1cB_NormoBmbpsi2scOmpsi2scB_CompoBSB_BSCaNCnv_BWC__psi2scB7","Projection of Fit2D(BSC&Cnv_BWC__psi2s)",100,3.667,3.703);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmbpsi2soRaux_rng1cB_NormoBmbpsi2scOmpsi2scB_CompoBSB_BSCaNCnv_BWC__psi2scB7->SetMinimum(0);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmbpsi2soRaux_rng1cB_NormoBmbpsi2scOmpsi2scB_CompoBSB_BSCaNCnv_BWC__psi2scB7->SetMaximum(34.76031);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmbpsi2soRaux_rng1cB_NormoBmbpsi2scOmpsi2scB_CompoBSB_BSCaNCnv_BWC__psi2scB7->SetDirectory(0);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmbpsi2soRaux_rng1cB_NormoBmbpsi2scOmpsi2scB_CompoBSB_BSCaNCnv_BWC__psi2scB7->SetStats(0);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmbpsi2soRaux_rng1cB_NormoBmbpsi2scOmpsi2scB_CompoBSB_BSCaNCnv_BWC__psi2scB7->SetMarkerStyle(20);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmbpsi2soRaux_rng1cB_NormoBmbpsi2scOmpsi2scB_CompoBSB_BSCaNCnv_BWC__psi2scB7->SetMarkerSize(1.2);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmbpsi2soRaux_rng1cB_NormoBmbpsi2scOmpsi2scB_CompoBSB_BSCaNCnv_BWC__psi2scB7->GetXaxis()->SetNdivisions(505);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmbpsi2soRaux_rng1cB_NormoBmbpsi2scOmpsi2scB_CompoBSB_BSCaNCnv_BWC__psi2scB7->GetXaxis()->SetLabelFont(132);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmbpsi2soRaux_rng1cB_NormoBmbpsi2scOmpsi2scB_CompoBSB_BSCaNCnv_BWC__psi2scB7->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmbpsi2soRaux_rng1cB_NormoBmbpsi2scOmpsi2scB_CompoBSB_BSCaNCnv_BWC__psi2scB7->GetXaxis()->SetLabelSize(0.0705);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmbpsi2soRaux_rng1cB_NormoBmbpsi2scOmpsi2scB_CompoBSB_BSCaNCnv_BWC__psi2scB7->GetXaxis()->SetTitleSize(-1);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmbpsi2soRaux_rng1cB_NormoBmbpsi2scOmpsi2scB_CompoBSB_BSCaNCnv_BWC__psi2scB7->GetXaxis()->SetTitleOffset(1);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmbpsi2soRaux_rng1cB_NormoBmbpsi2scOmpsi2scB_CompoBSB_BSCaNCnv_BWC__psi2scB7->GetXaxis()->SetTitleFont(132);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmbpsi2soRaux_rng1cB_NormoBmbpsi2scOmpsi2scB_CompoBSB_BSCaNCnv_BWC__psi2scB7->GetYaxis()->SetLabelFont(132);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmbpsi2soRaux_rng1cB_NormoBmbpsi2scOmpsi2scB_CompoBSB_BSCaNCnv_BWC__psi2scB7->GetYaxis()->SetLabelSize(0.0705);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmbpsi2soRaux_rng1cB_NormoBmbpsi2scOmpsi2scB_CompoBSB_BSCaNCnv_BWC__psi2scB7->GetYaxis()->SetTitleSize(0.0705);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmbpsi2soRaux_rng1cB_NormoBmbpsi2scOmpsi2scB_CompoBSB_BSCaNCnv_BWC__psi2scB7->GetYaxis()->SetTitleFont(132);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmbpsi2soRaux_rng1cB_NormoBmbpsi2scOmpsi2scB_CompoBSB_BSCaNCnv_BWC__psi2scB7->GetZaxis()->SetLabelFont(132);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmbpsi2soRaux_rng1cB_NormoBmbpsi2scOmpsi2scB_CompoBSB_BSCaNCnv_BWC__psi2scB7->GetZaxis()->SetLabelSize(0.0705);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmbpsi2soRaux_rng1cB_NormoBmbpsi2scOmpsi2scB_CompoBSB_BSCaNCnv_BWC__psi2scB7->GetZaxis()->SetTitleSize(0.0705);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmbpsi2soRaux_rng1cB_NormoBmbpsi2scOmpsi2scB_CompoBSB_BSCaNCnv_BWC__psi2scB7->GetZaxis()->SetTitleOffset(1);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmbpsi2soRaux_rng1cB_NormoBmbpsi2scOmpsi2scB_CompoBSB_BSCaNCnv_BWC__psi2scB7->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit2D_BSC&Cnv_BWC__psi2s_Int[mbpsi2s|aux_rng1]_Norm[mbpsi2s,mpsi2s]_Comp[SB_BSC&Cnv_BWC__psi2s]7);
   
   graph->Draw("fl");
   
   Double_t Fit2D_BSC&Cnv_BWC__psi2s_Int[mbpsi2s|aux_rng1]_Norm[mbpsi2s,mpsi2s]_Comp[BS_BSC&Cnv_BWC__psi2s]_fx8[208] = {
   3.67,
   3.67,
   3.67125,
   3.6725,
   3.67375,
   3.674375,
   3.675,
   3.675625,
   3.67625,
   3.676563,
   3.676875,
   3.677188,
   3.6775,
   3.677812,
   3.678125,
   3.678438,
   3.678594,
   3.67875,
   3.678906,
   3.679063,
   3.679219,
   3.679375,
   3.679531,
   3.679688,
   3.679844,
   3.68,
   3.680156,
   3.680313,
   3.680469,
   3.680625,
   3.680781,
   3.680859,
   3.680937,
   3.681016,
   3.681094,
   3.681172,
   3.68125,
   3.681328,
   3.681406,
   3.681484,
   3.681563,
   3.681641,
   3.681719,
   3.681797,
   3.681875,
   3.681953,
   3.682031,
   3.682109,
   3.682187,
   3.682266,
   3.682344,
   3.682422,
   3.6825,
   3.682578,
   3.682656,
   3.682734,
   3.682812,
   3.682891,
   3.682969,
   3.683047,
   3.683125,
   3.683203,
   3.683281,
   3.683359,
   3.683438,
   3.683516,
   3.683594,
   3.683672,
   3.68375,
   3.683906,
   3.684063,
   3.684219,
   3.684297,
   3.684375,
   3.684453,
   3.684531,
   3.684609,
   3.684687,
   3.684766,
   3.684844,
   3.684883,
   3.684922,
   3.684961,
   3.685,
   3.685039,
   3.685078,
   3.685117,
   3.685156,
   3.685195,
   3.685234,
   3.685273,
   3.685313,
   3.685352,
   3.685391,
   3.68543,
   3.685469,
   3.685508,
   3.685547,
   3.685586,
   3.685625,
   3.685664,
   3.685703,
   3.685742,
   3.685781,
   3.68582,
   3.685859,
   3.685898,
   3.685938,
   3.685977,
   3.686016,
   3.686055,
   3.686094,
   3.686133,
   3.686172,
   3.686211,
   3.68625,
   3.686289,
   3.686328,
   3.686367,
   3.686406,
   3.686445,
   3.686484,
   3.686523,
   3.686562,
   3.686602,
   3.686641,
   3.68668,
   3.686719,
   3.686758,
   3.686797,
   3.686836,
   3.686875,
   3.686914,
   3.686953,
   3.686992,
   3.687031,
   3.68707,
   3.687109,
   3.687148,
   3.687188,
   3.687227,
   3.687266,
   3.687344,
   3.687422,
   3.6875,
   3.68875,
   3.688828,
   3.688906,
   3.688984,
   3.689063,
   3.689141,
   3.689219,
   3.689297,
   3.689375,
   3.689453,
   3.689531,
   3.689609,
   3.689687,
   3.689766,
   3.689844,
   3.689922,
   3.69,
   3.690078,
   3.690156,
   3.690234,
   3.690313,
   3.690391,
   3.690469,
   3.690547,
   3.690625,
   3.690703,
   3.690781,
   3.690859,
   3.690937,
   3.691016,
   3.691094,
   3.691172,
   3.69125,
   3.691328,
   3.691406,
   3.691562,
   3.691719,
   3.691875,
   3.692031,
   3.692188,
   3.692344,
   3.6925,
   3.692656,
   3.692813,
   3.692969,
   3.693125,
   3.693281,
   3.693437,
   3.69375,
   3.694063,
   3.694375,
   3.694688,
   3.695,
   3.695312,
   3.695625,
   3.69625,
   3.696875,
   3.6975,
   3.698125,
   3.69875,
   3.7,
   3.7,
   3.7};
   Double_t Fit2D_BSC&Cnv_BWC__psi2s_Int[mbpsi2s|aux_rng1]_Norm[mbpsi2s,mpsi2s]_Comp[BS_BSC&Cnv_BWC__psi2s]_fy8[208] = {
   0,
   1.374276e-08,
   1.599955e-08,
   2.147872e-08,
   3.164502e-08,
   3.948966e-08,
   5.010891e-08,
   6.460069e-08,
   8.455506e-08,
   9.726681e-08,
   1.12285e-07,
   1.300687e-07,
   1.511745e-07,
   1.762788e-07,
   2.062047e-07,
   2.419553e-07,
   2.623876e-07,
   2.847552e-07,
   3.092542e-07,
   3.361015e-07,
   3.655373e-07,
   3.978273e-07,
   4.332662e-07,
   4.721803e-07,
   5.149312e-07,
   5.619199e-07,
   6.135911e-07,
   6.704381e-07,
   7.33008e-07,
   8.01908e-07,
   8.778116e-07,
   9.186203e-07,
   9.614664e-07,
   1.006456e-06,
   1.053702e-06,
   1.103321e-06,
   1.155437e-06,
   1.210182e-06,
   1.267693e-06,
   1.328114e-06,
   1.391598e-06,
   1.458306e-06,
   1.528404e-06,
   1.602071e-06,
   1.679493e-06,
   1.760863e-06,
   1.846387e-06,
   1.936278e-06,
   2.030761e-06,
   2.130069e-06,
   2.234445e-06,
   2.344143e-06,
   2.459422e-06,
   2.580552e-06,
   2.707807e-06,
   2.841462e-06,
   2.98179e-06,
   3.129051e-06,
   3.283479e-06,
   3.445252e-06,
   3.614446e-06,
   3.790934e-06,
   3.974236e-06,
   4.16348e-06,
   4.357693e-06,
   4.556066e-06,
   4.75794e-06,
   4.962729e-06,
   5.169868e-06,
   5.588928e-06,
   6.010451e-06,
   6.429506e-06,
   6.636495e-06,
   6.840905e-06,
   7.042059e-06,
   7.239275e-06,
   7.431869e-06,
   7.619156e-06,
   7.800459e-06,
   7.975109e-06,
   8.059733e-06,
   8.14245e-06,
   8.223179e-06,
   8.301843e-06,
   8.378366e-06,
   8.452672e-06,
   8.524688e-06,
   8.594342e-06,
   8.661567e-06,
   8.726292e-06,
   8.788455e-06,
   8.84799e-06,
   8.904839e-06,
   8.958942e-06,
   9.010243e-06,
   9.058691e-06,
   9.104235e-06,
   9.146826e-06,
   9.186422e-06,
   9.22298e-06,
   9.256462e-06,
   9.286833e-06,
   9.314061e-06,
   9.338116e-06,
   9.358975e-06,
   9.376614e-06,
   9.391015e-06,
   9.402162e-06,
   9.410044e-06,
   9.414653e-06,
   9.415983e-06,
   9.414034e-06,
   9.408807e-06,
   9.400308e-06,
   9.388546e-06,
   9.373534e-06,
   9.355289e-06,
   9.333829e-06,
   9.309177e-06,
   9.28136e-06,
   9.250407e-06,
   9.216351e-06,
   9.179228e-06,
   9.139077e-06,
   9.095941e-06,
   9.049863e-06,
   9.000893e-06,
   8.949082e-06,
   8.894482e-06,
   8.83715e-06,
   8.777145e-06,
   8.714529e-06,
   8.649364e-06,
   8.581716e-06,
   8.511654e-06,
   8.439248e-06,
   8.364569e-06,
   8.28769e-06,
   8.208688e-06,
   8.127639e-06,
   8.044621e-06,
   7.959714e-06,
   7.784555e-06,
   7.60282e-06,
   7.415178e-06,
   4.150954e-06,
   3.962612e-06,
   3.780351e-06,
   3.604988e-06,
   3.436938e-06,
   3.276285e-06,
   3.122937e-06,
   2.976704e-06,
   2.83735e-06,
   2.704612e-06,
   2.57822e-06,
   2.457898e-06,
   2.343376e-06,
   2.234387e-06,
   2.130671e-06,
   2.03198e-06,
   1.938072e-06,
   1.848715e-06,
   1.763689e-06,
   1.682781e-06,
   1.605789e-06,
   1.53252e-06,
   1.462789e-06,
   1.396423e-06,
   1.333254e-06,
   1.273123e-06,
   1.21588e-06,
   1.161382e-06,
   1.109492e-06,
   1.060081e-06,
   1.013026e-06,
   9.682094e-07,
   9.255216e-07,
   8.848566e-07,
   8.461147e-07,
   7.740249e-07,
   7.085488e-07,
   6.490525e-07,
   5.949646e-07,
   5.457699e-07,
   5.010039e-07,
   4.602478e-07,
   4.231237e-07,
   3.892906e-07,
   3.584409e-07,
   3.302968e-07,
   3.046073e-07,
   2.811458e-07,
   2.40107e-07,
   2.057658e-07,
   1.769641e-07,
   1.527524e-07,
   1.32351e-07,
   1.151183e-07,
   1.005259e-07,
   7.759178e-08,
   6.088473e-08,
   4.856984e-08,
   3.9372e-08,
   3.239506e-08,
   2.278375e-08,
   2.278375e-08,
   0};
   graph = new TGraph(208,Fit2D_BSC&Cnv_BWC__psi2s_Int[mbpsi2s|aux_rng1]_Norm[mbpsi2s,mpsi2s]_Comp[BS_BSC&Cnv_BWC__psi2s]_fx8,Fit2D_BSC&Cnv_BWC__psi2s_Int[mbpsi2s|aux_rng1]_Norm[mbpsi2s,mpsi2s]_Comp[BS_BSC&Cnv_BWC__psi2s]_fy8);
   graph->SetName("Fit2D_BSC&Cnv_BWC__psi2s_Int[mbpsi2s|aux_rng1]_Norm[mbpsi2s,mpsi2s]_Comp[BS_BSC&Cnv_BWC__psi2s]");
   graph->SetTitle("Projection of Fit2D(BSC&Cnv_BWC__psi2s)");

   ci = 1195;
   color = new TColor(ci, 0.35, 0.83, 0.33, " ", 0.35);
   graph->SetFillColor(ci);
   graph->SetFillStyle(3554);
   graph->SetLineColor(8);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmbpsi2soRaux_rng1cB_NormoBmbpsi2scOmpsi2scB_CompoBBS_BSCaNCnv_BWC__psi2scB8 = new TH1F("Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmbpsi2soRaux_rng1cB_NormoBmbpsi2scOmpsi2scB_CompoBBS_BSCaNCnv_BWC__psi2scB8","Projection of Fit2D(BSC&Cnv_BWC__psi2s)",208,3.667,3.703);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmbpsi2soRaux_rng1cB_NormoBmbpsi2scOmpsi2scB_CompoBBS_BSCaNCnv_BWC__psi2scB8->SetMinimum(0);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmbpsi2soRaux_rng1cB_NormoBmbpsi2scOmpsi2scB_CompoBBS_BSCaNCnv_BWC__psi2scB8->SetMaximum(1.035758e-05);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmbpsi2soRaux_rng1cB_NormoBmbpsi2scOmpsi2scB_CompoBBS_BSCaNCnv_BWC__psi2scB8->SetDirectory(0);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmbpsi2soRaux_rng1cB_NormoBmbpsi2scOmpsi2scB_CompoBBS_BSCaNCnv_BWC__psi2scB8->SetStats(0);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmbpsi2soRaux_rng1cB_NormoBmbpsi2scOmpsi2scB_CompoBBS_BSCaNCnv_BWC__psi2scB8->SetMarkerStyle(20);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmbpsi2soRaux_rng1cB_NormoBmbpsi2scOmpsi2scB_CompoBBS_BSCaNCnv_BWC__psi2scB8->SetMarkerSize(1.2);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmbpsi2soRaux_rng1cB_NormoBmbpsi2scOmpsi2scB_CompoBBS_BSCaNCnv_BWC__psi2scB8->GetXaxis()->SetNdivisions(505);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmbpsi2soRaux_rng1cB_NormoBmbpsi2scOmpsi2scB_CompoBBS_BSCaNCnv_BWC__psi2scB8->GetXaxis()->SetLabelFont(132);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmbpsi2soRaux_rng1cB_NormoBmbpsi2scOmpsi2scB_CompoBBS_BSCaNCnv_BWC__psi2scB8->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmbpsi2soRaux_rng1cB_NormoBmbpsi2scOmpsi2scB_CompoBBS_BSCaNCnv_BWC__psi2scB8->GetXaxis()->SetLabelSize(0.0705);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmbpsi2soRaux_rng1cB_NormoBmbpsi2scOmpsi2scB_CompoBBS_BSCaNCnv_BWC__psi2scB8->GetXaxis()->SetTitleSize(-1);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmbpsi2soRaux_rng1cB_NormoBmbpsi2scOmpsi2scB_CompoBBS_BSCaNCnv_BWC__psi2scB8->GetXaxis()->SetTitleOffset(1);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmbpsi2soRaux_rng1cB_NormoBmbpsi2scOmpsi2scB_CompoBBS_BSCaNCnv_BWC__psi2scB8->GetXaxis()->SetTitleFont(132);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmbpsi2soRaux_rng1cB_NormoBmbpsi2scOmpsi2scB_CompoBBS_BSCaNCnv_BWC__psi2scB8->GetYaxis()->SetLabelFont(132);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmbpsi2soRaux_rng1cB_NormoBmbpsi2scOmpsi2scB_CompoBBS_BSCaNCnv_BWC__psi2scB8->GetYaxis()->SetLabelSize(0.0705);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmbpsi2soRaux_rng1cB_NormoBmbpsi2scOmpsi2scB_CompoBBS_BSCaNCnv_BWC__psi2scB8->GetYaxis()->SetTitleSize(0.0705);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmbpsi2soRaux_rng1cB_NormoBmbpsi2scOmpsi2scB_CompoBBS_BSCaNCnv_BWC__psi2scB8->GetYaxis()->SetTitleFont(132);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmbpsi2soRaux_rng1cB_NormoBmbpsi2scOmpsi2scB_CompoBBS_BSCaNCnv_BWC__psi2scB8->GetZaxis()->SetLabelFont(132);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmbpsi2soRaux_rng1cB_NormoBmbpsi2scOmpsi2scB_CompoBBS_BSCaNCnv_BWC__psi2scB8->GetZaxis()->SetLabelSize(0.0705);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmbpsi2soRaux_rng1cB_NormoBmbpsi2scOmpsi2scB_CompoBBS_BSCaNCnv_BWC__psi2scB8->GetZaxis()->SetTitleSize(0.0705);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmbpsi2soRaux_rng1cB_NormoBmbpsi2scOmpsi2scB_CompoBBS_BSCaNCnv_BWC__psi2scB8->GetZaxis()->SetTitleOffset(1);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmbpsi2soRaux_rng1cB_NormoBmbpsi2scOmpsi2scB_CompoBBS_BSCaNCnv_BWC__psi2scB8->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit2D_BSC&Cnv_BWC__psi2s_Int[mbpsi2s|aux_rng1]_Norm[mbpsi2s,mpsi2s]_Comp[BS_BSC&Cnv_BWC__psi2s]8);
   
   graph->Draw("fl");
   
   Double_t Fit2D_BSC&Cnv_BWC__psi2s_Int[mbpsi2s|aux_rng1]_Norm[mbpsi2s,mpsi2s]_Comp[SS_BSC&Cnv_BWC__psi2s]_fx9[208] = {
   3.67,
   3.67,
   3.67125,
   3.6725,
   3.67375,
   3.674375,
   3.675,
   3.675625,
   3.67625,
   3.676563,
   3.676875,
   3.677188,
   3.6775,
   3.677812,
   3.678125,
   3.678438,
   3.678594,
   3.67875,
   3.678906,
   3.679063,
   3.679219,
   3.679375,
   3.679531,
   3.679688,
   3.679844,
   3.68,
   3.680156,
   3.680313,
   3.680469,
   3.680625,
   3.680781,
   3.680859,
   3.680937,
   3.681016,
   3.681094,
   3.681172,
   3.68125,
   3.681328,
   3.681406,
   3.681484,
   3.681563,
   3.681641,
   3.681719,
   3.681797,
   3.681875,
   3.681953,
   3.682031,
   3.682109,
   3.682187,
   3.682266,
   3.682344,
   3.682422,
   3.6825,
   3.682578,
   3.682656,
   3.682734,
   3.682812,
   3.682891,
   3.682969,
   3.683047,
   3.683125,
   3.683203,
   3.683281,
   3.683359,
   3.683438,
   3.683516,
   3.683594,
   3.683672,
   3.68375,
   3.683906,
   3.684063,
   3.684219,
   3.684297,
   3.684375,
   3.684453,
   3.684531,
   3.684609,
   3.684687,
   3.684766,
   3.684844,
   3.684883,
   3.684922,
   3.684961,
   3.685,
   3.685039,
   3.685078,
   3.685117,
   3.685156,
   3.685195,
   3.685234,
   3.685273,
   3.685313,
   3.685352,
   3.685391,
   3.68543,
   3.685469,
   3.685508,
   3.685547,
   3.685586,
   3.685625,
   3.685664,
   3.685703,
   3.685742,
   3.685781,
   3.68582,
   3.685859,
   3.685898,
   3.685938,
   3.685977,
   3.686016,
   3.686055,
   3.686094,
   3.686133,
   3.686172,
   3.686211,
   3.68625,
   3.686289,
   3.686328,
   3.686367,
   3.686406,
   3.686445,
   3.686484,
   3.686523,
   3.686562,
   3.686602,
   3.686641,
   3.68668,
   3.686719,
   3.686758,
   3.686797,
   3.686836,
   3.686875,
   3.686914,
   3.686953,
   3.686992,
   3.687031,
   3.68707,
   3.687109,
   3.687148,
   3.687188,
   3.687227,
   3.687266,
   3.687344,
   3.687422,
   3.6875,
   3.68875,
   3.688828,
   3.688906,
   3.688984,
   3.689063,
   3.689141,
   3.689219,
   3.689297,
   3.689375,
   3.689453,
   3.689531,
   3.689609,
   3.689687,
   3.689766,
   3.689844,
   3.689922,
   3.69,
   3.690078,
   3.690156,
   3.690234,
   3.690313,
   3.690391,
   3.690469,
   3.690547,
   3.690625,
   3.690703,
   3.690781,
   3.690859,
   3.690937,
   3.691016,
   3.691094,
   3.691172,
   3.69125,
   3.691328,
   3.691406,
   3.691562,
   3.691719,
   3.691875,
   3.692031,
   3.692188,
   3.692344,
   3.6925,
   3.692656,
   3.692813,
   3.692969,
   3.693125,
   3.693281,
   3.693437,
   3.69375,
   3.694063,
   3.694375,
   3.694688,
   3.695,
   3.695312,
   3.695625,
   3.69625,
   3.696875,
   3.6975,
   3.698125,
   3.69875,
   3.7,
   3.7,
   3.7};
   Double_t Fit2D_BSC&Cnv_BWC__psi2s_Int[mbpsi2s|aux_rng1]_Norm[mbpsi2s,mpsi2s]_Comp[SS_BSC&Cnv_BWC__psi2s]_fy9[208] = {
   0,
   25.20053,
   29.33888,
   39.38621,
   58.02847,
   72.41343,
   91.88627,
   118.4603,
   155.0513,
   178.3612,
   205.9006,
   238.511,
   277.2134,
   323.248,
   378.1241,
   443.6811,
   481.1484,
   522.1646,
   567.0891,
   616.3199,
   670.2971,
   729.5084,
   794.4938,
   865.8517,
   944.2454,
   1030.41,
   1125.161,
   1229.403,
   1344.14,
   1470.484,
   1609.671,
   1684.503,
   1763.071,
   1845.57,
   1932.206,
   2023.194,
   2118.761,
   2219.149,
   2324.608,
   2435.405,
   2551.818,
   2674.141,
   2802.683,
   2937.769,
   3079.738,
   3228.949,
   3385.777,
   3550.614,
   3723.87,
   3905.974,
   4097.372,
   4298.528,
   4509.919,
   4732.04,
   4965.391,
   5210.478,
   5467.802,
   5737.839,
   6021.018,
   6317.667,
   6627.924,
   6951.554,
   7287.68,
   7634.703,
   7990.837,
   8354.6,
   8724.784,
   9100.311,
   9480.148,
   10248.59,
   11021.55,
   11789.99,
   12169.55,
   12544.38,
   12913.24,
   13274.89,
   13628.05,
   13971.48,
   14303.95,
   14624.21,
   14779.39,
   14931.06,
   15079.1,
   15223.35,
   15363.67,
   15499.93,
   15631.99,
   15759.71,
   15882.99,
   16001.68,
   16115.66,
   16224.84,
   16329.08,
   16428.29,
   16522.37,
   16611.21,
   16694.72,
   16772.82,
   16845.43,
   16912.47,
   16973.86,
   17029.56,
   17079.48,
   17123.6,
   17161.85,
   17194.19,
   17220.6,
   17241.04,
   17255.49,
   17263.94,
   17266.38,
   17262.81,
   17253.22,
   17237.64,
   17216.07,
   17188.54,
   17155.09,
   17115.73,
   17070.53,
   17019.52,
   16962.76,
   16900.31,
   16832.24,
   16758.61,
   16679.51,
   16595.02,
   16505.22,
   16410.21,
   16310.09,
   16204.96,
   16094.93,
   15980.1,
   15860.61,
   15736.56,
   15608.09,
   15475.31,
   15338.37,
   15197.4,
   15052.53,
   14903.91,
   14751.67,
   14595.98,
   14274.78,
   13941.53,
   13597.44,
   7611.733,
   7266.366,
   6932.147,
   6610.579,
   6302.42,
   6007.827,
   5726.628,
   5458.476,
   5202.937,
   4959.532,
   4727.762,
   4507.125,
   4297.122,
   4097.265,
   3907.079,
   3726.106,
   3553.903,
   3390.047,
   3234.132,
   3085.768,
   2944.585,
   2810.229,
   2682.363,
   2560.665,
   2444.829,
   2334.566,
   2229.598,
   2129.663,
   2034.51,
   1943.903,
   1857.617,
   1775.436,
   1697.158,
   1622.589,
   1551.547,
   1419.354,
   1299.288,
   1190.188,
   1091.005,
   1000.795,
   918.7066,
   843.9708,
   775.8951,
   713.8544,
   657.2843,
   605.6755,
   558.5679,
   515.5459,
   440.2917,
   377.3192,
   324.5046,
   280.1068,
   242.6961,
   211.0961,
   184.3375,
   142.2825,
   111.6462,
   89.06403,
   72.19766,
   59.40383,
   41.77927,
   41.77927,
   0};
   graph = new TGraph(208,Fit2D_BSC&Cnv_BWC__psi2s_Int[mbpsi2s|aux_rng1]_Norm[mbpsi2s,mpsi2s]_Comp[SS_BSC&Cnv_BWC__psi2s]_fx9,Fit2D_BSC&Cnv_BWC__psi2s_Int[mbpsi2s|aux_rng1]_Norm[mbpsi2s,mpsi2s]_Comp[SS_BSC&Cnv_BWC__psi2s]_fy9);
   graph->SetName("Fit2D_BSC&Cnv_BWC__psi2s_Int[mbpsi2s|aux_rng1]_Norm[mbpsi2s,mpsi2s]_Comp[SS_BSC&Cnv_BWC__psi2s]");
   graph->SetTitle("Projection of Fit2D(BSC&Cnv_BWC__psi2s)");

   ci = 1179;
   color = new TColor(ci, 1, 0, 0, " ", 0.35);
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmbpsi2soRaux_rng1cB_NormoBmbpsi2scOmpsi2scB_CompoBSS_BSCaNCnv_BWC__psi2scB9 = new TH1F("Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmbpsi2soRaux_rng1cB_NormoBmbpsi2scOmpsi2scB_CompoBSS_BSCaNCnv_BWC__psi2scB9","Projection of Fit2D(BSC&Cnv_BWC__psi2s)",208,3.667,3.703);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmbpsi2soRaux_rng1cB_NormoBmbpsi2scOmpsi2scB_CompoBSS_BSCaNCnv_BWC__psi2scB9->SetMinimum(0);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmbpsi2soRaux_rng1cB_NormoBmbpsi2scOmpsi2scB_CompoBSS_BSCaNCnv_BWC__psi2scB9->SetMaximum(18993.02);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmbpsi2soRaux_rng1cB_NormoBmbpsi2scOmpsi2scB_CompoBSS_BSCaNCnv_BWC__psi2scB9->SetDirectory(0);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmbpsi2soRaux_rng1cB_NormoBmbpsi2scOmpsi2scB_CompoBSS_BSCaNCnv_BWC__psi2scB9->SetStats(0);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmbpsi2soRaux_rng1cB_NormoBmbpsi2scOmpsi2scB_CompoBSS_BSCaNCnv_BWC__psi2scB9->SetMarkerStyle(20);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmbpsi2soRaux_rng1cB_NormoBmbpsi2scOmpsi2scB_CompoBSS_BSCaNCnv_BWC__psi2scB9->SetMarkerSize(1.2);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmbpsi2soRaux_rng1cB_NormoBmbpsi2scOmpsi2scB_CompoBSS_BSCaNCnv_BWC__psi2scB9->GetXaxis()->SetNdivisions(505);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmbpsi2soRaux_rng1cB_NormoBmbpsi2scOmpsi2scB_CompoBSS_BSCaNCnv_BWC__psi2scB9->GetXaxis()->SetLabelFont(132);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmbpsi2soRaux_rng1cB_NormoBmbpsi2scOmpsi2scB_CompoBSS_BSCaNCnv_BWC__psi2scB9->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmbpsi2soRaux_rng1cB_NormoBmbpsi2scOmpsi2scB_CompoBSS_BSCaNCnv_BWC__psi2scB9->GetXaxis()->SetLabelSize(0.0705);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmbpsi2soRaux_rng1cB_NormoBmbpsi2scOmpsi2scB_CompoBSS_BSCaNCnv_BWC__psi2scB9->GetXaxis()->SetTitleSize(-1);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmbpsi2soRaux_rng1cB_NormoBmbpsi2scOmpsi2scB_CompoBSS_BSCaNCnv_BWC__psi2scB9->GetXaxis()->SetTitleOffset(1);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmbpsi2soRaux_rng1cB_NormoBmbpsi2scOmpsi2scB_CompoBSS_BSCaNCnv_BWC__psi2scB9->GetXaxis()->SetTitleFont(132);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmbpsi2soRaux_rng1cB_NormoBmbpsi2scOmpsi2scB_CompoBSS_BSCaNCnv_BWC__psi2scB9->GetYaxis()->SetLabelFont(132);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmbpsi2soRaux_rng1cB_NormoBmbpsi2scOmpsi2scB_CompoBSS_BSCaNCnv_BWC__psi2scB9->GetYaxis()->SetLabelSize(0.0705);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmbpsi2soRaux_rng1cB_NormoBmbpsi2scOmpsi2scB_CompoBSS_BSCaNCnv_BWC__psi2scB9->GetYaxis()->SetTitleSize(0.0705);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmbpsi2soRaux_rng1cB_NormoBmbpsi2scOmpsi2scB_CompoBSS_BSCaNCnv_BWC__psi2scB9->GetYaxis()->SetTitleFont(132);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmbpsi2soRaux_rng1cB_NormoBmbpsi2scOmpsi2scB_CompoBSS_BSCaNCnv_BWC__psi2scB9->GetZaxis()->SetLabelFont(132);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmbpsi2soRaux_rng1cB_NormoBmbpsi2scOmpsi2scB_CompoBSS_BSCaNCnv_BWC__psi2scB9->GetZaxis()->SetLabelSize(0.0705);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmbpsi2soRaux_rng1cB_NormoBmbpsi2scOmpsi2scB_CompoBSS_BSCaNCnv_BWC__psi2scB9->GetZaxis()->SetTitleSize(0.0705);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmbpsi2soRaux_rng1cB_NormoBmbpsi2scOmpsi2scB_CompoBSS_BSCaNCnv_BWC__psi2scB9->GetZaxis()->SetTitleOffset(1);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmbpsi2soRaux_rng1cB_NormoBmbpsi2scOmpsi2scB_CompoBSS_BSCaNCnv_BWC__psi2scB9->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit2D_BSC&Cnv_BWC__psi2s_Int[mbpsi2s|aux_rng1]_Norm[mbpsi2s,mpsi2s]_Comp[SS_BSC&Cnv_BWC__psi2s]9);
   
   graph->Draw("fl");
   
   Double_t Fit2D_BSC&Cnv_BWC__psi2s_Int[mbpsi2s|aux_rng1]_Norm[mbpsi2s,mpsi2s]_fx10[210] = {
   3.66875,
   3.66875,
   3.67,
   3.67125,
   3.6725,
   3.67375,
   3.674375,
   3.675,
   3.675625,
   3.67625,
   3.676563,
   3.676875,
   3.677188,
   3.6775,
   3.677812,
   3.678125,
   3.678438,
   3.678594,
   3.67875,
   3.678906,
   3.679063,
   3.679219,
   3.679375,
   3.679531,
   3.679688,
   3.679844,
   3.68,
   3.680156,
   3.680313,
   3.680469,
   3.680625,
   3.680781,
   3.680859,
   3.680937,
   3.681016,
   3.681094,
   3.681172,
   3.68125,
   3.681328,
   3.681406,
   3.681484,
   3.681563,
   3.681641,
   3.681719,
   3.681797,
   3.681875,
   3.681953,
   3.682031,
   3.682109,
   3.682187,
   3.682266,
   3.682344,
   3.682422,
   3.6825,
   3.682578,
   3.682656,
   3.682734,
   3.682812,
   3.682891,
   3.682969,
   3.683047,
   3.683125,
   3.683203,
   3.683281,
   3.683359,
   3.683438,
   3.683516,
   3.683594,
   3.683672,
   3.68375,
   3.683906,
   3.684063,
   3.684219,
   3.684297,
   3.684375,
   3.684453,
   3.684531,
   3.684609,
   3.684687,
   3.684766,
   3.684844,
   3.684883,
   3.684922,
   3.684961,
   3.685,
   3.685039,
   3.685078,
   3.685117,
   3.685156,
   3.685195,
   3.685234,
   3.685273,
   3.685313,
   3.685352,
   3.685391,
   3.68543,
   3.685469,
   3.685508,
   3.685547,
   3.685586,
   3.685625,
   3.685664,
   3.685703,
   3.685742,
   3.685781,
   3.68582,
   3.685859,
   3.685898,
   3.685938,
   3.685977,
   3.686016,
   3.686055,
   3.686094,
   3.686133,
   3.686172,
   3.686211,
   3.68625,
   3.686289,
   3.686328,
   3.686367,
   3.686406,
   3.686445,
   3.686484,
   3.686523,
   3.686562,
   3.686602,
   3.686641,
   3.68668,
   3.686719,
   3.686758,
   3.686797,
   3.686836,
   3.686875,
   3.686914,
   3.686953,
   3.686992,
   3.687031,
   3.68707,
   3.687109,
   3.687148,
   3.687188,
   3.687227,
   3.687266,
   3.687344,
   3.687422,
   3.6875,
   3.68875,
   3.688828,
   3.688906,
   3.688984,
   3.689063,
   3.689141,
   3.689219,
   3.689297,
   3.689375,
   3.689453,
   3.689531,
   3.689609,
   3.689687,
   3.689766,
   3.689844,
   3.689922,
   3.69,
   3.690078,
   3.690156,
   3.690234,
   3.690313,
   3.690391,
   3.690469,
   3.690547,
   3.690625,
   3.690703,
   3.690781,
   3.690859,
   3.690937,
   3.691016,
   3.691094,
   3.691172,
   3.69125,
   3.691328,
   3.691406,
   3.691562,
   3.691719,
   3.691875,
   3.692031,
   3.692188,
   3.692344,
   3.6925,
   3.692656,
   3.692813,
   3.692969,
   3.693125,
   3.693281,
   3.693437,
   3.69375,
   3.694063,
   3.694375,
   3.694688,
   3.695,
   3.695312,
   3.695625,
   3.69625,
   3.696875,
   3.6975,
   3.698125,
   3.69875,
   3.7,
   3.7,
   3.70125,
   3.70125};
   Double_t Fit2D_BSC&Cnv_BWC__psi2s_Int[mbpsi2s|aux_rng1]_Norm[mbpsi2s,mpsi2s]_fy10[210] = {
   0,
   117.4067,
   117.4067,
   119.3336,
   127.1492,
   143.5394,
   156.7906,
   175.1247,
   200.5547,
   235.9965,
   258.73,
   285.6916,
   317.7229,
   355.8449,
   401.2978,
   455.5909,
   520.5636,
   557.7383,
   598.4615,
   643.0928,
   692.0299,
   745.7132,
   804.6302,
   869.321,
   940.384,
   1018.482,
   1104.352,
   1198.807,
   1302.753,
   1417.193,
   1543.24,
   1682.129,
   1756.813,
   1835.232,
   1917.583,
   2004.069,
   2094.908,
   2190.327,
   2290.565,
   2395.875,
   2506.522,
   2622.785,
   2744.959,
   2873.351,
   3008.287,
   3150.107,
   3299.168,
   3455.846,
   3620.533,
   3793.639,
   3975.593,
   4166.84,
   4367.846,
   4579.087,
   4801.057,
   5034.257,
   5279.194,
   5536.367,
   5806.253,
   6089.281,
   6385.779,
   6695.884,
   7019.363,
   7355.339,
   7702.21,
   8058.193,
   8421.804,
   8791.836,
   9167.212,
   9546.897,
   10315.04,
   11087.69,
   11855.82,
   12235.23,
   12609.91,
   12978.62,
   13340.11,
   13693.12,
   14036.4,
   14368.71,
   14688.82,
   14843.92,
   14995.53,
   15143.49,
   15287.66,
   15427.9,
   15564.08,
   15696.07,
   15823.72,
   15946.91,
   16065.52,
   16179.44,
   16288.53,
   16392.7,
   16491.83,
   16585.83,
   16674.59,
   16758.03,
   16836.06,
   16908.59,
   16975.55,
   17036.87,
   17092.48,
   17142.33,
   17186.37,
   17224.54,
   17256.81,
   17283.14,
   17303.5,
   17317.88,
   17326.25,
   17328.62,
   17324.96,
   17315.3,
   17299.64,
   17277.99,
   17250.39,
   17216.86,
   17177.43,
   17132.14,
   17081.06,
   17024.22,
   16961.69,
   16893.54,
   16819.84,
   16740.66,
   16656.09,
   16566.22,
   16471.13,
   16370.93,
   16265.72,
   16155.61,
   16040.71,
   15921.14,
   15797.01,
   15668.46,
   15535.61,
   15398.59,
   15257.54,
   15112.59,
   14963.89,
   14811.58,
   14655.81,
   14334.46,
   14001.05,
   13656.81,
   7668.593,
   7323.068,
   6988.692,
   6666.967,
   6358.649,
   6063.899,
   5782.542,
   5514.232,
   5258.536,
   5014.972,
   4783.045,
   4562.249,
   4352.088,
   4152.073,
   3961.728,
   3780.597,
   3608.236,
   3444.221,
   3288.147,
   3139.625,
   2998.283,
   2863.768,
   2735.742,
   2613.885,
   2497.89,
   2387.468,
   2282.34,
   2182.246,
   2086.934,
   1996.167,
   1909.721,
   1827.38,
   1748.942,
   1674.214,
   1603.011,
   1470.497,
   1350.111,
   1240.69,
   1141.186,
   1050.654,
   968.243,
   893.1847,
   824.7861,
   762.4222,
   705.5286,
   653.5959,
   606.1641,
   562.8175,
   486.9132,
   423.289,
   369.8214,
   324.7694,
   286.7029,
   254.4458,
   227.0286,
   183.6524,
   151.6893,
   127.7746,
   109.5702,
   95.43262,
   75.10367,
   75.10367,
   75.10367,
   0};
   graph = new TGraph(210,Fit2D_BSC&Cnv_BWC__psi2s_Int[mbpsi2s|aux_rng1]_Norm[mbpsi2s,mpsi2s]_fx10,Fit2D_BSC&Cnv_BWC__psi2s_Int[mbpsi2s|aux_rng1]_Norm[mbpsi2s,mpsi2s]_fy10);
   graph->SetName("Fit2D_BSC&Cnv_BWC__psi2s_Int[mbpsi2s|aux_rng1]_Norm[mbpsi2s,mpsi2s]");
   graph->SetTitle("Projection of Fit2D(BSC&Cnv_BWC__psi2s)");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff9933");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmbpsi2soRaux_rng1cB_NormoBmbpsi2scOmpsi2scB10 = new TH1F("Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmbpsi2soRaux_rng1cB_NormoBmbpsi2scOmpsi2scB10","Projection of Fit2D(BSC&Cnv_BWC__psi2s)",210,3.6655,3.7045);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmbpsi2soRaux_rng1cB_NormoBmbpsi2scOmpsi2scB10->SetMinimum(0);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmbpsi2soRaux_rng1cB_NormoBmbpsi2scOmpsi2scB10->SetMaximum(19061.48);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmbpsi2soRaux_rng1cB_NormoBmbpsi2scOmpsi2scB10->SetDirectory(0);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmbpsi2soRaux_rng1cB_NormoBmbpsi2scOmpsi2scB10->SetStats(0);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmbpsi2soRaux_rng1cB_NormoBmbpsi2scOmpsi2scB10->SetMarkerStyle(20);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmbpsi2soRaux_rng1cB_NormoBmbpsi2scOmpsi2scB10->SetMarkerSize(1.2);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmbpsi2soRaux_rng1cB_NormoBmbpsi2scOmpsi2scB10->GetXaxis()->SetNdivisions(505);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmbpsi2soRaux_rng1cB_NormoBmbpsi2scOmpsi2scB10->GetXaxis()->SetLabelFont(132);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmbpsi2soRaux_rng1cB_NormoBmbpsi2scOmpsi2scB10->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmbpsi2soRaux_rng1cB_NormoBmbpsi2scOmpsi2scB10->GetXaxis()->SetLabelSize(0.0705);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmbpsi2soRaux_rng1cB_NormoBmbpsi2scOmpsi2scB10->GetXaxis()->SetTitleSize(-1);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmbpsi2soRaux_rng1cB_NormoBmbpsi2scOmpsi2scB10->GetXaxis()->SetTitleOffset(1);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmbpsi2soRaux_rng1cB_NormoBmbpsi2scOmpsi2scB10->GetXaxis()->SetTitleFont(132);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmbpsi2soRaux_rng1cB_NormoBmbpsi2scOmpsi2scB10->GetYaxis()->SetLabelFont(132);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmbpsi2soRaux_rng1cB_NormoBmbpsi2scOmpsi2scB10->GetYaxis()->SetLabelSize(0.0705);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmbpsi2soRaux_rng1cB_NormoBmbpsi2scOmpsi2scB10->GetYaxis()->SetTitleSize(0.0705);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmbpsi2soRaux_rng1cB_NormoBmbpsi2scOmpsi2scB10->GetYaxis()->SetTitleFont(132);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmbpsi2soRaux_rng1cB_NormoBmbpsi2scOmpsi2scB10->GetZaxis()->SetLabelFont(132);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmbpsi2soRaux_rng1cB_NormoBmbpsi2scOmpsi2scB10->GetZaxis()->SetLabelSize(0.0705);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmbpsi2soRaux_rng1cB_NormoBmbpsi2scOmpsi2scB10->GetZaxis()->SetTitleSize(0.0705);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmbpsi2soRaux_rng1cB_NormoBmbpsi2scOmpsi2scB10->GetZaxis()->SetTitleOffset(1);
   Graph_Fit2D_BSCaNCnv_BWC__psi2s_IntoBmbpsi2soRaux_rng1cB_NormoBmbpsi2scOmpsi2scB10->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit2D_BSC&Cnv_BWC__psi2s_Int[mbpsi2s|aux_rng1]_Norm[mbpsi2s,mpsi2s]10);
   
   graph->Draw("l");
   
   Double_t h_ds_1000_CutRange[aux_rng1]_fx3002[24] = {
   3.670625,
   3.671875,
   3.673125,
   3.674375,
   3.675625,
   3.676875,
   3.678125,
   3.679375,
   3.680625,
   3.681875,
   3.683125,
   3.684375,
   3.685625,
   3.686875,
   3.688125,
   3.689375,
   3.690625,
   3.691875,
   3.693125,
   3.694375,
   3.695625,
   3.696875,
   3.698125,
   3.699375};
   Double_t h_ds_1000_CutRange[aux_rng1]_fy3002[24] = {
   137,
   143,
   150,
   178,
   248,
   327,
   488,
   814,
   1672,
   3380,
   6795,
   12397,
   16831,
   16102,
   10818,
   5603,
   2496,
   1058,
   569,
   308,
   196,
   151,
   137,
   104};
   Double_t h_ds_1000_CutRange[aux_rng1]_felx3002[24] = {
   0.000625,
   0.000625,
   0.000625,
   0.000625,
   0.000625,
   0.000625,
   0.000625,
   0.000625,
   0.000625,
   0.000625,
   0.000625,
   0.000625,
   0.000625,
   0.000625,
   0.000625,
   0.000625,
   0.000625,
   0.000625,
   0.000625,
   0.000625,
   0.000625,
   0.000625,
   0.000625,
   0.000625};
   Double_t h_ds_1000_CutRange[aux_rng1]_fely3002[24] = {
   11.21537,
   11.46871,
   11.75765,
   12.85103,
   15.25595,
   17.59005,
   21.59638,
   28.03507,
   40.39315,
   57.63992,
   81.93331,
   110.8429,
   129.2353,
   126.3946,
   103.5108,
   74.35486,
   49.46249,
   32.03075,
   23.35896,
   17.05705,
   13.50893,
   11.79837,
   11.21537,
   9.710289};
   Double_t h_ds_1000_CutRange[aux_rng1]_fehx3002[24] = {
   0.000625,
   0.000625,
   0.000625,
   0.000625,
   0.000625,
   0.000625,
   0.000625,
   0.000625,
   0.000625,
   0.000625,
   0.000625,
   0.000625,
   0.000625,
   0.000625,
   0.000625,
   0.000625,
   0.000625,
   0.000625,
   0.000625,
   0.000625,
   0.000625,
   0.000625,
   0.000625,
   0.000625};
   Double_t h_ds_1000_CutRange[aux_rng1]_fehy3002[24] = {
   12.21537,
   12.46871,
   12.75765,
   13.85103,
   16.25595,
   18.59005,
   22.59638,
   29.03507,
   41.39315,
   58.63992,
   82.93331,
   111.8429,
   130.2353,
   127.3946,
   104.5108,
   75.35486,
   50.46249,
   33.03075,
   24.35896,
   18.05705,
   14.50893,
   12.79837,
   12.21537,
   10.71029};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(24,h_ds_1000_CutRange[aux_rng1]_fx3002,h_ds_1000_CutRange[aux_rng1]_fy3002,h_ds_1000_CutRange[aux_rng1]_felx3002,h_ds_1000_CutRange[aux_rng1]_fehx3002,h_ds_1000_CutRange[aux_rng1]_fely3002,h_ds_1000_CutRange[aux_rng1]_fehy3002);
   grae->SetName("h_ds_1000_CutRange[aux_rng1]");
   grae->SetTitle("Histogram of ds_1000_plot__mpsi2s");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.2);
   
   TH1F *Graph_h_ds_1000_CutRangeoBaux_rng1cB3002 = new TH1F("Graph_h_ds_1000_CutRangeoBaux_rng1cB3002","Histogram of ds_1000_plot__mpsi2s",100,3.667,3.703);
   Graph_h_ds_1000_CutRangeoBaux_rng1cB3002->SetMinimum(84.86074);
   Graph_h_ds_1000_CutRangeoBaux_rng1cB3002->SetMaximum(18647.93);
   Graph_h_ds_1000_CutRangeoBaux_rng1cB3002->SetDirectory(0);
   Graph_h_ds_1000_CutRangeoBaux_rng1cB3002->SetStats(0);
   Graph_h_ds_1000_CutRangeoBaux_rng1cB3002->SetMarkerStyle(20);
   Graph_h_ds_1000_CutRangeoBaux_rng1cB3002->SetMarkerSize(1.2);
   Graph_h_ds_1000_CutRangeoBaux_rng1cB3002->GetXaxis()->SetNdivisions(505);
   Graph_h_ds_1000_CutRangeoBaux_rng1cB3002->GetXaxis()->SetLabelFont(132);
   Graph_h_ds_1000_CutRangeoBaux_rng1cB3002->GetXaxis()->SetLabelOffset(0.015);
   Graph_h_ds_1000_CutRangeoBaux_rng1cB3002->GetXaxis()->SetLabelSize(0.0705);
   Graph_h_ds_1000_CutRangeoBaux_rng1cB3002->GetXaxis()->SetTitleSize(-1);
   Graph_h_ds_1000_CutRangeoBaux_rng1cB3002->GetXaxis()->SetTitleOffset(1);
   Graph_h_ds_1000_CutRangeoBaux_rng1cB3002->GetXaxis()->SetTitleFont(132);
   Graph_h_ds_1000_CutRangeoBaux_rng1cB3002->GetYaxis()->SetLabelFont(132);
   Graph_h_ds_1000_CutRangeoBaux_rng1cB3002->GetYaxis()->SetLabelSize(0.0705);
   Graph_h_ds_1000_CutRangeoBaux_rng1cB3002->GetYaxis()->SetTitleSize(0.0705);
   Graph_h_ds_1000_CutRangeoBaux_rng1cB3002->GetYaxis()->SetTitleFont(132);
   Graph_h_ds_1000_CutRangeoBaux_rng1cB3002->GetZaxis()->SetLabelFont(132);
   Graph_h_ds_1000_CutRangeoBaux_rng1cB3002->GetZaxis()->SetLabelSize(0.0705);
   Graph_h_ds_1000_CutRangeoBaux_rng1cB3002->GetZaxis()->SetTitleSize(0.0705);
   Graph_h_ds_1000_CutRangeoBaux_rng1cB3002->GetZaxis()->SetTitleOffset(1);
   Graph_h_ds_1000_CutRangeoBaux_rng1cB3002->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_ds_1000_CutRange[aux_rng1]3002);
   
   grae->Draw("zp");
   
   TH1D *frame_14974500__4 = new TH1D("frame_14974500__4","A RooPlot of \"m134BC*1\"",24,3.67,3.7);
   frame_14974500__4->SetBinContent(1,18195.05);
   frame_14974500__4->SetMinimum(-1e-10);
   frame_14974500__4->SetMaximum(25000);
   frame_14974500__4->SetEntries(3);
   frame_14974500__4->SetDirectory(0);
   frame_14974500__4->SetStats(0);
   frame_14974500__4->SetMarkerStyle(20);
   frame_14974500__4->SetMarkerSize(1.2);
   frame_14974500__4->GetXaxis()->SetNdivisions(505);
   frame_14974500__4->GetXaxis()->SetLabelFont(132);
   frame_14974500__4->GetXaxis()->SetLabelOffset(0.015);
   frame_14974500__4->GetXaxis()->SetLabelSize(0.06);
   frame_14974500__4->GetXaxis()->SetTitleSize(-1);
   frame_14974500__4->GetXaxis()->SetTitleOffset(1);
   frame_14974500__4->GetXaxis()->SetTitleFont(132);
   frame_14974500__4->GetYaxis()->SetNdivisions(-405);
   frame_14974500__4->GetYaxis()->SetLabelFont(132);
   frame_14974500__4->GetYaxis()->SetLabelOffset(0.01);
   frame_14974500__4->GetYaxis()->SetLabelSize(0.06);
   frame_14974500__4->GetYaxis()->SetTitleSize(0.0705);
   frame_14974500__4->GetYaxis()->SetTitleFont(132);
   frame_14974500__4->GetZaxis()->SetLabelFont(132);
   frame_14974500__4->GetZaxis()->SetLabelSize(0.0705);
   frame_14974500__4->GetZaxis()->SetTitleSize(0.0705);
   frame_14974500__4->GetZaxis()->SetTitleOffset(1);
   frame_14974500__4->GetZaxis()->SetTitleFont(132);
   frame_14974500__4->Draw("AXISSAME");
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig2c.C <==
void gamma_X_psi2()
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Fri May 22 14:51:40 2020) by ROOT version 6.16/00
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",112,135,1002,826);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(5.178313,-36.58537,5.359036,268.2927);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.12);
   glCanvas->SetRightMargin(0.05);
   glCanvas->SetTopMargin(0.06);
   glCanvas->SetBottomMargin(0.12);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1D *frame_14ad7b90__5 = new TH1D("frame_14ad7b90__5","A RooPlot of \"m1234cPVM*1\"",50,5.2,5.35);
   frame_14ad7b90__5->SetBinContent(1,151.2);
   frame_14ad7b90__5->SetMinimum(-1e-10);
   frame_14ad7b90__5->SetMaximum(250);
   frame_14ad7b90__5->SetEntries(1);
   frame_14ad7b90__5->SetDirectory(0);
   frame_14ad7b90__5->SetStats(0);
   frame_14ad7b90__5->SetMarkerStyle(20);
   frame_14ad7b90__5->SetMarkerSize(1.2);
   frame_14ad7b90__5->GetXaxis()->SetNdivisions(505);
   frame_14ad7b90__5->GetXaxis()->SetLabelFont(132);
   frame_14ad7b90__5->GetXaxis()->SetLabelOffset(0.015);
   frame_14ad7b90__5->GetXaxis()->SetLabelSize(0.06);
   frame_14ad7b90__5->GetXaxis()->SetTitleSize(-1);
   frame_14ad7b90__5->GetXaxis()->SetTitleOffset(1);
   frame_14ad7b90__5->GetXaxis()->SetTitleFont(132);
   frame_14ad7b90__5->GetYaxis()->SetNdivisions(-405);
   frame_14ad7b90__5->GetYaxis()->SetLabelFont(132);
   frame_14ad7b90__5->GetYaxis()->SetLabelOffset(0.01);
   frame_14ad7b90__5->GetYaxis()->SetLabelSize(0.06);
   frame_14ad7b90__5->GetYaxis()->SetTitleSize(0.0705);
   frame_14ad7b90__5->GetYaxis()->SetTitleFont(132);
   frame_14ad7b90__5->GetZaxis()->SetLabelFont(132);
   frame_14ad7b90__5->GetZaxis()->SetLabelSize(0.0705);
   frame_14ad7b90__5->GetZaxis()->SetTitleSize(0.0705);
   frame_14ad7b90__5->GetZaxis()->SetTitleOffset(1);
   frame_14ad7b90__5->GetZaxis()->SetTitleFont(132);
   frame_14ad7b90__5->Draw("FUNC");
   
   Double_t Fit2D_BSS&Cnv_3823__psi2_Int[mpsi2|aux_rng2]_Norm[mbpsi2,mpsi2]_Comp[ps2D_BXY_S]_fx11[56] = {
   5.197,
   5.197,
   5.2,
   5.203,
   5.206,
   5.209,
   5.212,
   5.215,
   5.218,
   5.221,
   5.224,
   5.227,
   5.23,
   5.233,
   5.236,
   5.239,
   5.242,
   5.245,
   5.248,
   5.251,
   5.254,
   5.257,
   5.26,
   5.263,
   5.266,
   5.269,
   5.272,
   5.275,
   5.278,
   5.281,
   5.284,
   5.287,
   5.29,
   5.293,
   5.296,
   5.299,
   5.302,
   5.305,
   5.308,
   5.311,
   5.314,
   5.317,
   5.32,
   5.323,
   5.326,
   5.329,
   5.332,
   5.335,
   5.338,
   5.341,
   5.344,
   5.347,
   5.35,
   5.35,
   5.353,
   5.353};
   Double_t Fit2D_BSS&Cnv_3823__psi2_Int[mpsi2|aux_rng2]_Norm[mbpsi2,mpsi2]_Comp[ps2D_BXY_S]_fy11[56] = {
   0,
   9.636015,
   9.636015,
   9.613126,
   9.590247,
   9.567377,
   9.544518,
   9.521667,
   9.498827,
   9.475995,
   9.453174,
   9.430362,
   9.40756,
   9.384767,
   9.361984,
   9.33921,
   9.316446,
   9.293692,
   9.270947,
   9.248212,
   9.225486,
   9.20277,
   9.180064,
   9.157367,
   9.134679,
   9.112002,
   9.089333,
   9.066675,
   9.044025,
   9.021386,
   8.998756,
   8.976135,
   8.953524,
   8.930922,
   8.90833,
   8.885748,
   8.863175,
   8.840612,
   8.818058,
   8.795513,
   8.772978,
   8.750453,
   8.727937,
   8.705431,
   8.682934,
   8.660447,
   8.637969,
   8.6155,
   8.593041,
   8.570592,
   8.548152,
   8.525721,
   8.5033,
   8.5033,
   8.5033,
   0};
   TGraph *graph = new TGraph(56,Fit2D_BSS&Cnv_3823__psi2_Int[mpsi2|aux_rng2]_Norm[mbpsi2,mpsi2]_Comp[ps2D_BXY_S]_fx11,Fit2D_BSS&Cnv_3823__psi2_Int[mpsi2|aux_rng2]_Norm[mbpsi2,mpsi2]_Comp[ps2D_BXY_S]_fy11);
   graph->SetName("Fit2D_BSS&Cnv_3823__psi2_Int[mpsi2|aux_rng2]_Norm[mbpsi2,mpsi2]_Comp[ps2D_BXY_S]");
   graph->SetTitle("Projection of Fit2D(BSS&Cnv_3823__psi2)");
   graph->SetFillStyle(1000);
   graph->SetLineStyle(15);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmpsi2oRaux_rng2cB_NormoBmbpsi2cOmpsi2cB_CompoBps2D_BXY_ScB11 = new TH1F("Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmpsi2oRaux_rng2cB_NormoBmbpsi2cOmpsi2cB_CompoBps2D_BXY_ScB11","Projection of Fit2D(BSS&Cnv_3823__psi2)",100,5.1814,5.3686);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmpsi2oRaux_rng2cB_NormoBmbpsi2cOmpsi2cB_CompoBps2D_BXY_ScB11->SetMinimum(0);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmpsi2oRaux_rng2cB_NormoBmbpsi2cOmpsi2cB_CompoBps2D_BXY_ScB11->SetMaximum(10.59962);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmpsi2oRaux_rng2cB_NormoBmbpsi2cOmpsi2cB_CompoBps2D_BXY_ScB11->SetDirectory(0);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmpsi2oRaux_rng2cB_NormoBmbpsi2cOmpsi2cB_CompoBps2D_BXY_ScB11->SetStats(0);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmpsi2oRaux_rng2cB_NormoBmbpsi2cOmpsi2cB_CompoBps2D_BXY_ScB11->SetMarkerStyle(20);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmpsi2oRaux_rng2cB_NormoBmbpsi2cOmpsi2cB_CompoBps2D_BXY_ScB11->SetMarkerSize(1.2);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmpsi2oRaux_rng2cB_NormoBmbpsi2cOmpsi2cB_CompoBps2D_BXY_ScB11->GetXaxis()->SetNdivisions(505);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmpsi2oRaux_rng2cB_NormoBmbpsi2cOmpsi2cB_CompoBps2D_BXY_ScB11->GetXaxis()->SetLabelFont(132);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmpsi2oRaux_rng2cB_NormoBmbpsi2cOmpsi2cB_CompoBps2D_BXY_ScB11->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmpsi2oRaux_rng2cB_NormoBmbpsi2cOmpsi2cB_CompoBps2D_BXY_ScB11->GetXaxis()->SetLabelSize(0.0705);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmpsi2oRaux_rng2cB_NormoBmbpsi2cOmpsi2cB_CompoBps2D_BXY_ScB11->GetXaxis()->SetTitleSize(-1);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmpsi2oRaux_rng2cB_NormoBmbpsi2cOmpsi2cB_CompoBps2D_BXY_ScB11->GetXaxis()->SetTitleOffset(1);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmpsi2oRaux_rng2cB_NormoBmbpsi2cOmpsi2cB_CompoBps2D_BXY_ScB11->GetXaxis()->SetTitleFont(132);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmpsi2oRaux_rng2cB_NormoBmbpsi2cOmpsi2cB_CompoBps2D_BXY_ScB11->GetYaxis()->SetLabelFont(132);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmpsi2oRaux_rng2cB_NormoBmbpsi2cOmpsi2cB_CompoBps2D_BXY_ScB11->GetYaxis()->SetLabelSize(0.0705);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmpsi2oRaux_rng2cB_NormoBmbpsi2cOmpsi2cB_CompoBps2D_BXY_ScB11->GetYaxis()->SetTitleSize(0.0705);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmpsi2oRaux_rng2cB_NormoBmbpsi2cOmpsi2cB_CompoBps2D_BXY_ScB11->GetYaxis()->SetTitleFont(132);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmpsi2oRaux_rng2cB_NormoBmbpsi2cOmpsi2cB_CompoBps2D_BXY_ScB11->GetZaxis()->SetLabelFont(132);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmpsi2oRaux_rng2cB_NormoBmbpsi2cOmpsi2cB_CompoBps2D_BXY_ScB11->GetZaxis()->SetLabelSize(0.0705);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmpsi2oRaux_rng2cB_NormoBmbpsi2cOmpsi2cB_CompoBps2D_BXY_ScB11->GetZaxis()->SetTitleSize(0.0705);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmpsi2oRaux_rng2cB_NormoBmbpsi2cOmpsi2cB_CompoBps2D_BXY_ScB11->GetZaxis()->SetTitleOffset(1);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmpsi2oRaux_rng2cB_NormoBmbpsi2cOmpsi2cB_CompoBps2D_BXY_ScB11->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit2D_BSS&Cnv_3823__psi2_Int[mpsi2|aux_rng2]_Norm[mbpsi2,mpsi2]_Comp[ps2D_BXY_S]11);
   
   graph->Draw("l");
   
   Double_t Fit2D_BSS&Cnv_3823__psi2_Int[mpsi2|aux_rng2]_Norm[mbpsi2,mpsi2]_Comp[SB_BSS&Cnv_3823__psi2]_fx12[231] = {
   5.2,
   5.2,
   5.203,
   5.206,
   5.209,
   5.212,
   5.215,
   5.218,
   5.221,
   5.224,
   5.227,
   5.23,
   5.233,
   5.236,
   5.239,
   5.242,
   5.2435,
   5.245,
   5.2465,
   5.248,
   5.2495,
   5.251,
   5.25175,
   5.2525,
   5.25325,
   5.254,
   5.25475,
   5.2555,
   5.25625,
   5.257,
   5.25775,
   5.2585,
   5.258875,
   5.25925,
   5.259625,
   5.26,
   5.260375,
   5.26075,
   5.261125,
   5.2615,
   5.261875,
   5.26225,
   5.262625,
   5.263,
   5.263375,
   5.26375,
   5.264125,
   5.2645,
   5.264687,
   5.264875,
   5.265062,
   5.26525,
   5.265437,
   5.265625,
   5.265813,
   5.266,
   5.266188,
   5.266375,
   5.266563,
   5.26675,
   5.266938,
   5.267125,
   5.267313,
   5.2675,
   5.267688,
   5.267875,
   5.268063,
   5.26825,
   5.268438,
   5.268625,
   5.268813,
   5.269,
   5.269188,
   5.269375,
   5.269563,
   5.26975,
   5.269938,
   5.270125,
   5.270313,
   5.2705,
   5.270875,
   5.27125,
   5.271625,
   5.272,
   5.27275,
   5.273125,
   5.2735,
   5.273875,
   5.274063,
   5.27425,
   5.274438,
   5.274625,
   5.274813,
   5.275,
   5.275188,
   5.275375,
   5.275563,
   5.27575,
   5.275938,
   5.276125,
   5.276313,
   5.2765,
   5.276688,
   5.276875,
   5.277063,
   5.27725,
   5.277438,
   5.277625,
   5.277812,
   5.278,
   5.278187,
   5.278375,
   5.278562,
   5.27875,
   5.278937,
   5.279125,
   5.279312,
   5.2795,
   5.279687,
   5.279875,
   5.280062,
   5.28025,
   5.280437,
   5.280625,
   5.280812,
   5.281,
   5.281187,
   5.281375,
   5.281562,
   5.28175,
   5.281937,
   5.282125,
   5.282312,
   5.2825,
   5.282687,
   5.282875,
   5.283062,
   5.28325,
   5.283437,
   5.283625,
   5.283812,
   5.284,
   5.284187,
   5.284375,
   5.284562,
   5.28475,
   5.285125,
   5.2855,
   5.28625,
   5.286625,
   5.287,
   5.287375,
   5.28775,
   5.287937,
   5.288125,
   5.288312,
   5.2885,
   5.288687,
   5.288875,
   5.289062,
   5.28925,
   5.289438,
   5.289625,
   5.289813,
   5.29,
   5.290188,
   5.290375,
   5.290563,
   5.29075,
   5.290938,
   5.291125,
   5.291313,
   5.2915,
   5.291688,
   5.291875,
   5.292063,
   5.29225,
   5.292438,
   5.292625,
   5.292813,
   5.293,
   5.293188,
   5.293375,
   5.293563,
   5.29375,
   5.293938,
   5.294125,
   5.2945,
   5.294875,
   5.29525,
   5.295625,
   5.296,
   5.296375,
   5.29675,
   5.297125,
   5.2975,
   5.297875,
   5.29825,
   5.298625,
   5.299,
   5.299375,
   5.29975,
   5.300125,
   5.3005,
   5.30125,
   5.302,
   5.30275,
   5.3035,
   5.30425,
   5.305,
   5.30575,
   5.3065,
   5.308,
   5.3095,
   5.311,
   5.3125,
   5.314,
   5.317,
   5.32,
   5.323,
   5.326,
   5.329,
   5.332,
   5.335,
   5.338,
   5.341,
   5.344,
   5.347,
   5.35,
   5.35,
   5.35};
   Double_t Fit2D_BSS&Cnv_3823__psi2_Int[mpsi2|aux_rng2]_Norm[mbpsi2,mpsi2]_Comp[SB_BSS&Cnv_3823__psi2]_fy12[231] = {
   0,
   0.003934037,
   0.005133094,
   0.006745006,
   0.008929244,
   0.01191398,
   0.01602897,
   0.02175578,
   0.02980555,
   0.04124099,
   0.0576701,
   0.08155881,
   0.116743,
   0.169281,
   0.2488994,
   0.3714898,
   0.4565736,
   0.563513,
   0.6985582,
   0.8699373,
   1.088545,
   1.368895,
   1.538065,
   1.730446,
   1.949546,
   2.199454,
   2.484945,
   2.811603,
   3.185972,
   3.615735,
   4.10993,
   4.679212,
   4.995859,
   5.336167,
   5.702075,
   6.095692,
   6.519317,
   6.975458,
   7.46685,
   7.996477,
   8.567601,
   9.183785,
   9.848927,
   10.56729,
   11.34354,
   12.18279,
   13.09065,
   14.07327,
   14.5947,
   15.13739,
   15.70231,
   16.29044,
   16.90282,
   17.54054,
   18.20477,
   18.89668,
   19.61755,
   20.36871,
   21.15153,
   21.96748,
   22.8181,
   23.70498,
   24.62982,
   25.5944,
   26.60057,
   27.65031,
   28.74566,
   29.8888,
   31.08201,
   32.32767,
   33.62832,
   34.9866,
   36.40373,
   37.85827,
   39.3418,
   40.8532,
   42.39128,
   43.95471,
   45.54208,
   47.15185,
   50.43199,
   53.78082,
   57.18245,
   60.61946,
   67.52315,
   70.94863,
   74.32746,
   77.63698,
   79.25853,
   80.85408,
   82.42071,
   83.95552,
   85.45562,
   86.91816,
   88.34031,
   89.71929,
   91.05237,
   92.33687,
   93.5702,
   94.74983,
   95.87333,
   96.93837,
   97.94271,
   98.88423,
   99.76091,
   100.5709,
   101.3124,
   101.9839,
   102.5838,
   103.111,
   103.5641,
   103.9423,
   104.2446,
   104.4704,
   104.6193,
   104.6909,
   104.6849,
   104.6015,
   104.4409,
   104.2033,
   103.8893,
   103.4996,
   103.035,
   102.4967,
   101.8857,
   101.2034,
   100.4513,
   99.63097,
   98.74424,
   97.79297,
   96.7792,
   95.70506,
   94.57281,
   93.3848,
   92.14347,
   90.85136,
   89.51108,
   88.12532,
   86.6968,
   85.22832,
   83.72272,
   82.18285,
   80.61161,
   79.01189,
   77.38661,
   75.73868,
   72.3864,
   68.97794,
   62.081,
   58.63459,
   55.21577,
   51.84256,
   48.53149,
   46.90401,
   45.29757,
   43.71377,
   42.15413,
   40.62005,
   39.11284,
   37.63368,
   36.18367,
   34.76377,
   33.37489,
   32.0284,
   30.73882,
   29.50376,
   28.32081,
   27.18766,
   26.10213,
   25.06211,
   24.0656,
   23.1107,
   22.19559,
   21.31853,
   20.47787,
   19.67202,
   18.89947,
   18.15878,
   17.44857,
   16.76753,
   16.11441,
   15.48801,
   14.88717,
   14.31081,
   13.75789,
   13.2274,
   12.71839,
   11.76122,
   10.87955,
   10.06715,
   9.318345,
   8.627919,
   7.991115,
   7.403578,
   6.861324,
   6.360702,
   5.89837,
   5.471266,
   5.076583,
   4.711747,
   4.374398,
   4.06237,
   3.773675,
   3.50649,
   3.030078,
   2.621293,
   2.270131,
   1.968124,
   1.708101,
   1.483978,
   1.290587,
   1.123535,
   0.854042,
   0.6517125,
   0.4991949,
   0.3837748,
   0.2960955,
   0.1780843,
   0.1085272,
   0.06697034,
   0.04182052,
   0.02641261,
   0.01686232,
   0.01087659,
   0.007084957,
   0.004658685,
   0.003090979,
   0.002068575,
   0.001395838,
   0.001395838,
   0};
   graph = new TGraph(231,Fit2D_BSS&Cnv_3823__psi2_Int[mpsi2|aux_rng2]_Norm[mbpsi2,mpsi2]_Comp[SB_BSS&Cnv_3823__psi2]_fx12,Fit2D_BSS&Cnv_3823__psi2_Int[mpsi2|aux_rng2]_Norm[mbpsi2,mpsi2]_Comp[SB_BSS&Cnv_3823__psi2]_fy12);
   graph->SetName("Fit2D_BSS&Cnv_3823__psi2_Int[mpsi2|aux_rng2]_Norm[mbpsi2,mpsi2]_Comp[SB_BSS&Cnv_3823__psi2]");
   graph->SetTitle("Projection of Fit2D(BSS&Cnv_3823__psi2)");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = 1194;
   color = new TColor(ci, 0, 0, 1, " ", 0.35);
   graph->SetFillColor(ci);
   graph->SetFillStyle(3545);
   graph->SetLineColor(4);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmpsi2oRaux_rng2cB_NormoBmbpsi2cOmpsi2cB_CompoBSB_BSSaNCnv_3823__psi2cB12 = new TH1F("Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmpsi2oRaux_rng2cB_NormoBmbpsi2cOmpsi2cB_CompoBSB_BSSaNCnv_3823__psi2cB12","Projection of Fit2D(BSS&Cnv_3823__psi2)",231,5.185,5.365);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmpsi2oRaux_rng2cB_NormoBmbpsi2cOmpsi2cB_CompoBSB_BSSaNCnv_3823__psi2cB12->SetMinimum(0);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmpsi2oRaux_rng2cB_NormoBmbpsi2cOmpsi2cB_CompoBSB_BSSaNCnv_3823__psi2cB12->SetMaximum(115.1599);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmpsi2oRaux_rng2cB_NormoBmbpsi2cOmpsi2cB_CompoBSB_BSSaNCnv_3823__psi2cB12->SetDirectory(0);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmpsi2oRaux_rng2cB_NormoBmbpsi2cOmpsi2cB_CompoBSB_BSSaNCnv_3823__psi2cB12->SetStats(0);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmpsi2oRaux_rng2cB_NormoBmbpsi2cOmpsi2cB_CompoBSB_BSSaNCnv_3823__psi2cB12->SetMarkerStyle(20);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmpsi2oRaux_rng2cB_NormoBmbpsi2cOmpsi2cB_CompoBSB_BSSaNCnv_3823__psi2cB12->SetMarkerSize(1.2);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmpsi2oRaux_rng2cB_NormoBmbpsi2cOmpsi2cB_CompoBSB_BSSaNCnv_3823__psi2cB12->GetXaxis()->SetNdivisions(505);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmpsi2oRaux_rng2cB_NormoBmbpsi2cOmpsi2cB_CompoBSB_BSSaNCnv_3823__psi2cB12->GetXaxis()->SetLabelFont(132);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmpsi2oRaux_rng2cB_NormoBmbpsi2cOmpsi2cB_CompoBSB_BSSaNCnv_3823__psi2cB12->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmpsi2oRaux_rng2cB_NormoBmbpsi2cOmpsi2cB_CompoBSB_BSSaNCnv_3823__psi2cB12->GetXaxis()->SetLabelSize(0.0705);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmpsi2oRaux_rng2cB_NormoBmbpsi2cOmpsi2cB_CompoBSB_BSSaNCnv_3823__psi2cB12->GetXaxis()->SetTitleSize(-1);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmpsi2oRaux_rng2cB_NormoBmbpsi2cOmpsi2cB_CompoBSB_BSSaNCnv_3823__psi2cB12->GetXaxis()->SetTitleOffset(1);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmpsi2oRaux_rng2cB_NormoBmbpsi2cOmpsi2cB_CompoBSB_BSSaNCnv_3823__psi2cB12->GetXaxis()->SetTitleFont(132);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmpsi2oRaux_rng2cB_NormoBmbpsi2cOmpsi2cB_CompoBSB_BSSaNCnv_3823__psi2cB12->GetYaxis()->SetLabelFont(132);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmpsi2oRaux_rng2cB_NormoBmbpsi2cOmpsi2cB_CompoBSB_BSSaNCnv_3823__psi2cB12->GetYaxis()->SetLabelSize(0.0705);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmpsi2oRaux_rng2cB_NormoBmbpsi2cOmpsi2cB_CompoBSB_BSSaNCnv_3823__psi2cB12->GetYaxis()->SetTitleSize(0.0705);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmpsi2oRaux_rng2cB_NormoBmbpsi2cOmpsi2cB_CompoBSB_BSSaNCnv_3823__psi2cB12->GetYaxis()->SetTitleFont(132);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmpsi2oRaux_rng2cB_NormoBmbpsi2cOmpsi2cB_CompoBSB_BSSaNCnv_3823__psi2cB12->GetZaxis()->SetLabelFont(132);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmpsi2oRaux_rng2cB_NormoBmbpsi2cOmpsi2cB_CompoBSB_BSSaNCnv_3823__psi2cB12->GetZaxis()->SetLabelSize(0.0705);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmpsi2oRaux_rng2cB_NormoBmbpsi2cOmpsi2cB_CompoBSB_BSSaNCnv_3823__psi2cB12->GetZaxis()->SetTitleSize(0.0705);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmpsi2oRaux_rng2cB_NormoBmbpsi2cOmpsi2cB_CompoBSB_BSSaNCnv_3823__psi2cB12->GetZaxis()->SetTitleOffset(1);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmpsi2oRaux_rng2cB_NormoBmbpsi2cOmpsi2cB_CompoBSB_BSSaNCnv_3823__psi2cB12->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit2D_BSS&Cnv_3823__psi2_Int[mpsi2|aux_rng2]_Norm[mbpsi2,mpsi2]_Comp[SB_BSS&Cnv_3823__psi2]12);
   
   graph->Draw("fl");
   
   Double_t Fit2D_BSS&Cnv_3823__psi2_Int[mpsi2|aux_rng2]_Norm[mbpsi2,mpsi2]_Comp[BS_BSS&Cnv_3823__psi2]_fx13[54] = {
   5.2,
   5.2,
   5.203,
   5.206,
   5.209,
   5.212,
   5.215,
   5.218,
   5.221,
   5.224,
   5.227,
   5.23,
   5.233,
   5.236,
   5.239,
   5.242,
   5.245,
   5.248,
   5.251,
   5.254,
   5.257,
   5.26,
   5.263,
   5.266,
   5.269,
   5.272,
   5.275,
   5.278,
   5.281,
   5.284,
   5.287,
   5.29,
   5.293,
   5.296,
   5.299,
   5.302,
   5.305,
   5.308,
   5.311,
   5.314,
   5.317,
   5.32,
   5.323,
   5.326,
   5.329,
   5.332,
   5.335,
   5.338,
   5.341,
   5.344,
   5.347,
   5.35,
   5.35,
   5.35};
   Double_t Fit2D_BSS&Cnv_3823__psi2_Int[mpsi2|aux_rng2]_Norm[mbpsi2,mpsi2]_Comp[BS_BSS&Cnv_3823__psi2]_fy13[54] = {
   0,
   1.251038,
   1.226063,
   1.201087,
   1.176112,
   1.151137,
   1.126161,
   1.101186,
   1.076211,
   1.051236,
   1.02626,
   1.001285,
   0.9763096,
   0.9513342,
   0.9263589,
   0.9013836,
   0.8764083,
   0.851433,
   0.8264577,
   0.8014824,
   0.776507,
   0.7515317,
   0.7265564,
   0.7015811,
   0.6766058,
   0.6516305,
   0.6266552,
   0.6016798,
   0.5767045,
   0.5517292,
   0.5267539,
   0.5017786,
   0.4768033,
   0.451828,
   0.4268526,
   0.4018773,
   0.376902,
   0.3519267,
   0.3269514,
   0.3019761,
   0.2770008,
   0.2520254,
   0.2270501,
   0.2020748,
   0.1770995,
   0.1521242,
   0.1271489,
   0.1021736,
   0.07719824,
   0.05222292,
   0.02724761,
   0.002272292,
   0.002272292,
   0};
   graph = new TGraph(54,Fit2D_BSS&Cnv_3823__psi2_Int[mpsi2|aux_rng2]_Norm[mbpsi2,mpsi2]_Comp[BS_BSS&Cnv_3823__psi2]_fx13,Fit2D_BSS&Cnv_3823__psi2_Int[mpsi2|aux_rng2]_Norm[mbpsi2,mpsi2]_Comp[BS_BSS&Cnv_3823__psi2]_fy13);
   graph->SetName("Fit2D_BSS&Cnv_3823__psi2_Int[mpsi2|aux_rng2]_Norm[mbpsi2,mpsi2]_Comp[BS_BSS&Cnv_3823__psi2]");
   graph->SetTitle("Projection of Fit2D(BSS&Cnv_3823__psi2)");

   ci = 1195;
   color = new TColor(ci, 0.35, 0.83, 0.33, " ", 0.35);
   graph->SetFillColor(ci);
   graph->SetFillStyle(3554);
   graph->SetLineColor(8);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmpsi2oRaux_rng2cB_NormoBmbpsi2cOmpsi2cB_CompoBBS_BSSaNCnv_3823__psi2cB13 = new TH1F("Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmpsi2oRaux_rng2cB_NormoBmbpsi2cOmpsi2cB_CompoBBS_BSSaNCnv_3823__psi2cB13","Projection of Fit2D(BSS&Cnv_3823__psi2)",100,5.185,5.365);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmpsi2oRaux_rng2cB_NormoBmbpsi2cOmpsi2cB_CompoBBS_BSSaNCnv_3823__psi2cB13->SetMinimum(0);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmpsi2oRaux_rng2cB_NormoBmbpsi2cOmpsi2cB_CompoBBS_BSSaNCnv_3823__psi2cB13->SetMaximum(1.376142);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmpsi2oRaux_rng2cB_NormoBmbpsi2cOmpsi2cB_CompoBBS_BSSaNCnv_3823__psi2cB13->SetDirectory(0);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmpsi2oRaux_rng2cB_NormoBmbpsi2cOmpsi2cB_CompoBBS_BSSaNCnv_3823__psi2cB13->SetStats(0);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmpsi2oRaux_rng2cB_NormoBmbpsi2cOmpsi2cB_CompoBBS_BSSaNCnv_3823__psi2cB13->SetMarkerStyle(20);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmpsi2oRaux_rng2cB_NormoBmbpsi2cOmpsi2cB_CompoBBS_BSSaNCnv_3823__psi2cB13->SetMarkerSize(1.2);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmpsi2oRaux_rng2cB_NormoBmbpsi2cOmpsi2cB_CompoBBS_BSSaNCnv_3823__psi2cB13->GetXaxis()->SetNdivisions(505);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmpsi2oRaux_rng2cB_NormoBmbpsi2cOmpsi2cB_CompoBBS_BSSaNCnv_3823__psi2cB13->GetXaxis()->SetLabelFont(132);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmpsi2oRaux_rng2cB_NormoBmbpsi2cOmpsi2cB_CompoBBS_BSSaNCnv_3823__psi2cB13->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmpsi2oRaux_rng2cB_NormoBmbpsi2cOmpsi2cB_CompoBBS_BSSaNCnv_3823__psi2cB13->GetXaxis()->SetLabelSize(0.0705);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmpsi2oRaux_rng2cB_NormoBmbpsi2cOmpsi2cB_CompoBBS_BSSaNCnv_3823__psi2cB13->GetXaxis()->SetTitleSize(-1);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmpsi2oRaux_rng2cB_NormoBmbpsi2cOmpsi2cB_CompoBBS_BSSaNCnv_3823__psi2cB13->GetXaxis()->SetTitleOffset(1);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmpsi2oRaux_rng2cB_NormoBmbpsi2cOmpsi2cB_CompoBBS_BSSaNCnv_3823__psi2cB13->GetXaxis()->SetTitleFont(132);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmpsi2oRaux_rng2cB_NormoBmbpsi2cOmpsi2cB_CompoBBS_BSSaNCnv_3823__psi2cB13->GetYaxis()->SetLabelFont(132);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmpsi2oRaux_rng2cB_NormoBmbpsi2cOmpsi2cB_CompoBBS_BSSaNCnv_3823__psi2cB13->GetYaxis()->SetLabelSize(0.0705);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmpsi2oRaux_rng2cB_NormoBmbpsi2cOmpsi2cB_CompoBBS_BSSaNCnv_3823__psi2cB13->GetYaxis()->SetTitleSize(0.0705);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmpsi2oRaux_rng2cB_NormoBmbpsi2cOmpsi2cB_CompoBBS_BSSaNCnv_3823__psi2cB13->GetYaxis()->SetTitleFont(132);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmpsi2oRaux_rng2cB_NormoBmbpsi2cOmpsi2cB_CompoBBS_BSSaNCnv_3823__psi2cB13->GetZaxis()->SetLabelFont(132);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmpsi2oRaux_rng2cB_NormoBmbpsi2cOmpsi2cB_CompoBBS_BSSaNCnv_3823__psi2cB13->GetZaxis()->SetLabelSize(0.0705);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmpsi2oRaux_rng2cB_NormoBmbpsi2cOmpsi2cB_CompoBBS_BSSaNCnv_3823__psi2cB13->GetZaxis()->SetTitleSize(0.0705);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmpsi2oRaux_rng2cB_NormoBmbpsi2cOmpsi2cB_CompoBBS_BSSaNCnv_3823__psi2cB13->GetZaxis()->SetTitleOffset(1);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmpsi2oRaux_rng2cB_NormoBmbpsi2cOmpsi2cB_CompoBBS_BSSaNCnv_3823__psi2cB13->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit2D_BSS&Cnv_3823__psi2_Int[mpsi2|aux_rng2]_Norm[mbpsi2,mpsi2]_Comp[BS_BSS&Cnv_3823__psi2]13);
   
   graph->Draw("fl");
   
   Double_t Fit2D_BSS&Cnv_3823__psi2_Int[mpsi2|aux_rng2]_Norm[mbpsi2,mpsi2]_Comp[SS_BSS&Cnv_3823__psi2]_fx14[231] = {
   5.2,
   5.2,
   5.203,
   5.206,
   5.209,
   5.212,
   5.215,
   5.218,
   5.221,
   5.224,
   5.227,
   5.23,
   5.233,
   5.236,
   5.239,
   5.242,
   5.2435,
   5.245,
   5.2465,
   5.248,
   5.2495,
   5.251,
   5.25175,
   5.2525,
   5.25325,
   5.254,
   5.25475,
   5.2555,
   5.25625,
   5.257,
   5.25775,
   5.2585,
   5.258875,
   5.25925,
   5.259625,
   5.26,
   5.260375,
   5.26075,
   5.261125,
   5.2615,
   5.261875,
   5.26225,
   5.262625,
   5.263,
   5.263375,
   5.26375,
   5.264125,
   5.2645,
   5.264687,
   5.264875,
   5.265062,
   5.26525,
   5.265437,
   5.265625,
   5.265813,
   5.266,
   5.266188,
   5.266375,
   5.266563,
   5.26675,
   5.266938,
   5.267125,
   5.267313,
   5.2675,
   5.267688,
   5.267875,
   5.268063,
   5.26825,
   5.268438,
   5.268625,
   5.268813,
   5.269,
   5.269188,
   5.269375,
   5.269563,
   5.26975,
   5.269938,
   5.270125,
   5.270313,
   5.2705,
   5.270875,
   5.27125,
   5.271625,
   5.272,
   5.27275,
   5.273125,
   5.2735,
   5.273875,
   5.274063,
   5.27425,
   5.274438,
   5.274625,
   5.274813,
   5.275,
   5.275188,
   5.275375,
   5.275563,
   5.27575,
   5.275938,
   5.276125,
   5.276313,
   5.2765,
   5.276688,
   5.276875,
   5.277063,
   5.27725,
   5.277438,
   5.277625,
   5.277812,
   5.278,
   5.278187,
   5.278375,
   5.278562,
   5.27875,
   5.278937,
   5.279125,
   5.279312,
   5.2795,
   5.279687,
   5.279875,
   5.280062,
   5.28025,
   5.280437,
   5.280625,
   5.280812,
   5.281,
   5.281187,
   5.281375,
   5.281562,
   5.28175,
   5.281937,
   5.282125,
   5.282312,
   5.2825,
   5.282687,
   5.282875,
   5.283062,
   5.28325,
   5.283437,
   5.283625,
   5.283812,
   5.284,
   5.284187,
   5.284375,
   5.284562,
   5.28475,
   5.285125,
   5.2855,
   5.28625,
   5.286625,
   5.287,
   5.287375,
   5.28775,
   5.287937,
   5.288125,
   5.288312,
   5.2885,
   5.288687,
   5.288875,
   5.289062,
   5.28925,
   5.289438,
   5.289625,
   5.289813,
   5.29,
   5.290188,
   5.290375,
   5.290563,
   5.29075,
   5.290938,
   5.291125,
   5.291313,
   5.2915,
   5.291688,
   5.291875,
   5.292063,
   5.29225,
   5.292438,
   5.292625,
   5.292813,
   5.293,
   5.293188,
   5.293375,
   5.293563,
   5.29375,
   5.293938,
   5.294125,
   5.2945,
   5.294875,
   5.29525,
   5.295625,
   5.296,
   5.296375,
   5.29675,
   5.297125,
   5.2975,
   5.297875,
   5.29825,
   5.298625,
   5.299,
   5.299375,
   5.29975,
   5.300125,
   5.3005,
   5.30125,
   5.302,
   5.30275,
   5.3035,
   5.30425,
   5.305,
   5.30575,
   5.3065,
   5.308,
   5.3095,
   5.311,
   5.3125,
   5.314,
   5.317,
   5.32,
   5.323,
   5.326,
   5.329,
   5.332,
   5.335,
   5.338,
   5.341,
   5.344,
   5.347,
   5.35,
   5.35,
   5.35};
   Double_t Fit2D_BSS&Cnv_3823__psi2_Int[mpsi2|aux_rng2]_Norm[mbpsi2,mpsi2]_Comp[SS_BSS&Cnv_3823__psi2]_fy14[231] = {
   0,
   0.0008254959,
   0.001077099,
   0.001415333,
   0.001873661,
   0.002499962,
   0.003363427,
   0.004565107,
   0.006254226,
   0.008653772,
   0.01210116,
   0.01711383,
   0.02449668,
   0.03552096,
   0.05222762,
   0.07795129,
   0.09580479,
   0.1182443,
   0.1465815,
   0.1825427,
   0.2284141,
   0.2872412,
   0.3227387,
   0.3631068,
   0.4090815,
   0.4615208,
   0.5214266,
   0.5899707,
   0.6685261,
   0.758705,
   0.8624041,
   0.9818591,
   1.048302,
   1.119711,
   1.196491,
   1.279085,
   1.367976,
   1.46369,
   1.566801,
   1.677935,
   1.797776,
   1.927073,
   2.066642,
   2.217379,
   2.380263,
   2.556367,
   2.746867,
   2.953054,
   3.062467,
   3.176344,
   3.294882,
   3.418291,
   3.54679,
   3.680607,
   3.819984,
   3.965171,
   4.116435,
   4.274053,
   4.438316,
   4.609531,
   4.788018,
   4.974117,
   5.16818,
   5.370581,
   5.581711,
   5.801982,
   6.031825,
   6.271695,
   6.52207,
   6.783453,
   7.056374,
   7.341387,
   7.63875,
   7.943963,
   8.255257,
   8.572402,
   8.895143,
   9.223205,
   9.556289,
   9.894075,
   10.58236,
   11.28506,
   11.99884,
   12.72004,
   14.16867,
   14.88745,
   15.59645,
   16.2909,
   16.63116,
   16.96596,
   17.29469,
   17.61674,
   17.93152,
   18.23841,
   18.53682,
   18.82618,
   19.10591,
   19.37544,
   19.63423,
   19.88176,
   20.11751,
   20.34099,
   20.55174,
   20.7493,
   20.93326,
   21.10322,
   21.25882,
   21.39972,
   21.52561,
   21.63622,
   21.7313,
   21.81065,
   21.87409,
   21.92148,
   21.95272,
   21.96773,
   21.96648,
   21.94898,
   21.91527,
   21.86541,
   21.79953,
   21.71776,
   21.62028,
   21.50732,
   21.37911,
   21.23594,
   21.07812,
   20.90599,
   20.71992,
   20.52032,
   20.30759,
   20.0822,
   19.84462,
   19.59533,
   19.33486,
   19.06373,
   18.78249,
   18.49171,
   18.19196,
   17.88382,
   17.5679,
   17.24478,
   16.91508,
   16.5794,
   16.23836,
   15.89257,
   15.18915,
   14.47393,
   13.02672,
   12.30355,
   11.58616,
   10.87834,
   10.18357,
   9.842069,
   9.504982,
   9.172646,
   8.84538,
   8.523479,
   8.207214,
   7.896836,
   7.592573,
   7.294631,
   7.003194,
   6.720656,
   6.450057,
   6.190899,
   5.942675,
   5.704903,
   5.47712,
   5.258888,
   5.049787,
   4.849417,
   4.657396,
   4.473359,
   4.296959,
   4.127863,
   3.965756,
   3.810333,
   3.661308,
   3.518403,
   3.381356,
   3.249914,
   3.123839,
   3.002899,
   2.886877,
   2.775562,
   2.668755,
   2.467907,
   2.282902,
   2.112434,
   1.955308,
   1.810433,
   1.67681,
   1.553524,
   1.439741,
   1.334693,
   1.23768,
   1.148059,
   1.065241,
   0.988686,
   0.9178986,
   0.8524244,
   0.7918464,
   0.7357817,
   0.6358141,
   0.5500371,
   0.4763512,
   0.4129799,
   0.3584182,
   0.3113894,
   0.2708093,
   0.2357562,
   0.1792073,
   0.1367516,
   0.1047482,
   0.08052911,
   0.06213099,
   0.03736818,
   0.02277273,
   0.01405267,
   0.008775378,
   0.00554227,
   0.003538293,
   0.002282281,
   0.001486667,
   0.0009775518,
   0.0006485934,
   0.000434058,
   0.0002928946,
   0.0002928946,
   0};
   graph = new TGraph(231,Fit2D_BSS&Cnv_3823__psi2_Int[mpsi2|aux_rng2]_Norm[mbpsi2,mpsi2]_Comp[SS_BSS&Cnv_3823__psi2]_fx14,Fit2D_BSS&Cnv_3823__psi2_Int[mpsi2|aux_rng2]_Norm[mbpsi2,mpsi2]_Comp[SS_BSS&Cnv_3823__psi2]_fy14);
   graph->SetName("Fit2D_BSS&Cnv_3823__psi2_Int[mpsi2|aux_rng2]_Norm[mbpsi2,mpsi2]_Comp[SS_BSS&Cnv_3823__psi2]");
   graph->SetTitle("Projection of Fit2D(BSS&Cnv_3823__psi2)");

   ci = 1179;
   color = new TColor(ci, 1, 0, 0, " ", 0.35);
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmpsi2oRaux_rng2cB_NormoBmbpsi2cOmpsi2cB_CompoBSS_BSSaNCnv_3823__psi2cB14 = new TH1F("Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmpsi2oRaux_rng2cB_NormoBmbpsi2cOmpsi2cB_CompoBSS_BSSaNCnv_3823__psi2cB14","Projection of Fit2D(BSS&Cnv_3823__psi2)",231,5.185,5.365);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmpsi2oRaux_rng2cB_NormoBmbpsi2cOmpsi2cB_CompoBSS_BSSaNCnv_3823__psi2cB14->SetMinimum(0);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmpsi2oRaux_rng2cB_NormoBmbpsi2cOmpsi2cB_CompoBSS_BSSaNCnv_3823__psi2cB14->SetMaximum(24.1645);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmpsi2oRaux_rng2cB_NormoBmbpsi2cOmpsi2cB_CompoBSS_BSSaNCnv_3823__psi2cB14->SetDirectory(0);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmpsi2oRaux_rng2cB_NormoBmbpsi2cOmpsi2cB_CompoBSS_BSSaNCnv_3823__psi2cB14->SetStats(0);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmpsi2oRaux_rng2cB_NormoBmbpsi2cOmpsi2cB_CompoBSS_BSSaNCnv_3823__psi2cB14->SetMarkerStyle(20);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmpsi2oRaux_rng2cB_NormoBmbpsi2cOmpsi2cB_CompoBSS_BSSaNCnv_3823__psi2cB14->SetMarkerSize(1.2);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmpsi2oRaux_rng2cB_NormoBmbpsi2cOmpsi2cB_CompoBSS_BSSaNCnv_3823__psi2cB14->GetXaxis()->SetNdivisions(505);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmpsi2oRaux_rng2cB_NormoBmbpsi2cOmpsi2cB_CompoBSS_BSSaNCnv_3823__psi2cB14->GetXaxis()->SetLabelFont(132);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmpsi2oRaux_rng2cB_NormoBmbpsi2cOmpsi2cB_CompoBSS_BSSaNCnv_3823__psi2cB14->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmpsi2oRaux_rng2cB_NormoBmbpsi2cOmpsi2cB_CompoBSS_BSSaNCnv_3823__psi2cB14->GetXaxis()->SetLabelSize(0.0705);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmpsi2oRaux_rng2cB_NormoBmbpsi2cOmpsi2cB_CompoBSS_BSSaNCnv_3823__psi2cB14->GetXaxis()->SetTitleSize(-1);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmpsi2oRaux_rng2cB_NormoBmbpsi2cOmpsi2cB_CompoBSS_BSSaNCnv_3823__psi2cB14->GetXaxis()->SetTitleOffset(1);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmpsi2oRaux_rng2cB_NormoBmbpsi2cOmpsi2cB_CompoBSS_BSSaNCnv_3823__psi2cB14->GetXaxis()->SetTitleFont(132);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmpsi2oRaux_rng2cB_NormoBmbpsi2cOmpsi2cB_CompoBSS_BSSaNCnv_3823__psi2cB14->GetYaxis()->SetLabelFont(132);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmpsi2oRaux_rng2cB_NormoBmbpsi2cOmpsi2cB_CompoBSS_BSSaNCnv_3823__psi2cB14->GetYaxis()->SetLabelSize(0.0705);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmpsi2oRaux_rng2cB_NormoBmbpsi2cOmpsi2cB_CompoBSS_BSSaNCnv_3823__psi2cB14->GetYaxis()->SetTitleSize(0.0705);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmpsi2oRaux_rng2cB_NormoBmbpsi2cOmpsi2cB_CompoBSS_BSSaNCnv_3823__psi2cB14->GetYaxis()->SetTitleFont(132);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmpsi2oRaux_rng2cB_NormoBmbpsi2cOmpsi2cB_CompoBSS_BSSaNCnv_3823__psi2cB14->GetZaxis()->SetLabelFont(132);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmpsi2oRaux_rng2cB_NormoBmbpsi2cOmpsi2cB_CompoBSS_BSSaNCnv_3823__psi2cB14->GetZaxis()->SetLabelSize(0.0705);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmpsi2oRaux_rng2cB_NormoBmbpsi2cOmpsi2cB_CompoBSS_BSSaNCnv_3823__psi2cB14->GetZaxis()->SetTitleSize(0.0705);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmpsi2oRaux_rng2cB_NormoBmbpsi2cOmpsi2cB_CompoBSS_BSSaNCnv_3823__psi2cB14->GetZaxis()->SetTitleOffset(1);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmpsi2oRaux_rng2cB_NormoBmbpsi2cOmpsi2cB_CompoBSS_BSSaNCnv_3823__psi2cB14->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit2D_BSS&Cnv_3823__psi2_Int[mpsi2|aux_rng2]_Norm[mbpsi2,mpsi2]_Comp[SS_BSS&Cnv_3823__psi2]14);
   
   graph->Draw("fl");
   
   Double_t Fit2D_BSS&Cnv_3823__psi2_Int[mpsi2|aux_rng2]_Norm[mbpsi2,mpsi2]_fx15[233] = {
   5.197,
   5.197,
   5.2,
   5.203,
   5.206,
   5.209,
   5.212,
   5.215,
   5.218,
   5.221,
   5.224,
   5.227,
   5.23,
   5.233,
   5.236,
   5.239,
   5.242,
   5.2435,
   5.245,
   5.2465,
   5.248,
   5.2495,
   5.251,
   5.25175,
   5.2525,
   5.25325,
   5.254,
   5.25475,
   5.2555,
   5.25625,
   5.257,
   5.25775,
   5.2585,
   5.258875,
   5.25925,
   5.259625,
   5.26,
   5.260375,
   5.26075,
   5.261125,
   5.2615,
   5.261875,
   5.26225,
   5.262625,
   5.263,
   5.263375,
   5.26375,
   5.264125,
   5.2645,
   5.264687,
   5.264875,
   5.265062,
   5.26525,
   5.265437,
   5.265625,
   5.265813,
   5.266,
   5.266188,
   5.266375,
   5.266563,
   5.26675,
   5.266938,
   5.267125,
   5.267313,
   5.2675,
   5.267688,
   5.267875,
   5.268063,
   5.26825,
   5.268438,
   5.268625,
   5.268813,
   5.269,
   5.269188,
   5.269375,
   5.269563,
   5.26975,
   5.269938,
   5.270125,
   5.270313,
   5.2705,
   5.270875,
   5.27125,
   5.271625,
   5.272,
   5.27275,
   5.273125,
   5.2735,
   5.273875,
   5.274063,
   5.27425,
   5.274438,
   5.274625,
   5.274813,
   5.275,
   5.275188,
   5.275375,
   5.275563,
   5.27575,
   5.275938,
   5.276125,
   5.276313,
   5.2765,
   5.276688,
   5.276875,
   5.277063,
   5.27725,
   5.277438,
   5.277625,
   5.277812,
   5.278,
   5.278187,
   5.278375,
   5.278562,
   5.27875,
   5.278937,
   5.279125,
   5.279312,
   5.2795,
   5.279687,
   5.279875,
   5.280062,
   5.28025,
   5.280437,
   5.280625,
   5.280812,
   5.281,
   5.281187,
   5.281375,
   5.281562,
   5.28175,
   5.281937,
   5.282125,
   5.282312,
   5.2825,
   5.282687,
   5.282875,
   5.283062,
   5.28325,
   5.283437,
   5.283625,
   5.283812,
   5.284,
   5.284187,
   5.284375,
   5.284562,
   5.28475,
   5.285125,
   5.2855,
   5.28625,
   5.286625,
   5.287,
   5.287375,
   5.28775,
   5.287937,
   5.288125,
   5.288312,
   5.2885,
   5.288687,
   5.288875,
   5.289062,
   5.28925,
   5.289438,
   5.289625,
   5.289813,
   5.29,
   5.290188,
   5.290375,
   5.290563,
   5.29075,
   5.290938,
   5.291125,
   5.291313,
   5.2915,
   5.291688,
   5.291875,
   5.292063,
   5.29225,
   5.292438,
   5.292625,
   5.292813,
   5.293,
   5.293188,
   5.293375,
   5.293563,
   5.29375,
   5.293938,
   5.294125,
   5.2945,
   5.294875,
   5.29525,
   5.295625,
   5.296,
   5.296375,
   5.29675,
   5.297125,
   5.2975,
   5.297875,
   5.29825,
   5.298625,
   5.299,
   5.299375,
   5.29975,
   5.300125,
   5.3005,
   5.30125,
   5.302,
   5.30275,
   5.3035,
   5.30425,
   5.305,
   5.30575,
   5.3065,
   5.308,
   5.3095,
   5.311,
   5.3125,
   5.314,
   5.317,
   5.32,
   5.323,
   5.326,
   5.329,
   5.332,
   5.335,
   5.338,
   5.341,
   5.344,
   5.347,
   5.35,
   5.35,
   5.353,
   5.353};
   Double_t Fit2D_BSS&Cnv_3823__psi2_Int[mpsi2|aux_rng2]_Norm[mbpsi2,mpsi2]_fy15[233] = {
   0,
   10.89181,
   10.89181,
   10.8454,
   10.79949,
   10.75429,
   10.71007,
   10.66722,
   10.62633,
   10.58827,
   10.5543,
   10.52639,
   10.50752,
   10.50232,
   10.51812,
   10.5667,
   10.66727,
   10.74634,
   10.85186,
   10.99138,
   11.17486,
   11.41548,
   11.73081,
   11.92355,
   12.14437,
   12.39752,
   12.68794,
   13.02142,
   13.4047,
   13.8457,
   14.35372,
   14.93969,
   15.61651,
   15.99364,
   16.39939,
   16.83612,
   17.30637,
   17.81293,
   18.35882,
   18.94737,
   19.58217,
   20.26718,
   21.0067,
   21.80545,
   22.66859,
   23.60177,
   24.61116,
   25.70357,
   26.88641,
   27.51427,
   28.16787,
   28.84834,
   29.5569,
   30.2948,
   31.06337,
   31.86399,
   32.69811,
   33.56727,
   34.47306,
   35.41717,
   36.40136,
   37.42748,
   38.49748,
   39.61341,
   40.77741,
   41.99174,
   43.25876,
   44.58098,
   45.96102,
   47.40162,
   48.90569,
   50.47628,
   52.11659,
   53.82811,
   55.58489,
   57.37673,
   59.2023,
   61.06014,
   62.94866,
   64.86613,
   66.81071,
   70.77318,
   74.81875,
   78.9282,
   83.08046,
   91.42087,
   95.55918,
   99.64106,
   103.6391,
   105.5979,
   107.5253,
   109.4177,
   111.2715,
   113.0834,
   114.8499,
   116.5675,
   118.2328,
   119.8427,
   121.3937,
   122.8829,
   124.3071,
   125.6633,
   126.9489,
   128.161,
   129.2971,
   130.3548,
   131.3317,
   132.2259,
   133.0353,
   133.7581,
   134.3929,
   134.9381,
   135.3927,
   135.7555,
   136.0257,
   136.2028,
   136.2864,
   136.2763,
   136.1724,
   135.975,
   135.6846,
   135.3018,
   134.8273,
   134.2623,
   133.608,
   132.8659,
   132.0374,
   131.1245,
   130.1291,
   129.0533,
   127.8995,
   126.67,
   125.3675,
   123.9947,
   122.5544,
   121.0496,
   119.4834,
   117.8589,
   116.1794,
   114.4482,
   112.6686,
   110.8441,
   108.9781,
   107.0742,
   105.1358,
   103.1665,
   101.1698,
   97.10818,
   92.97856,
   84.62251,
   80.44698,
   76.30482,
   72.21784,
   68.20605,
   66.2341,
   64.28759,
   62.36848,
   60.4786,
   58.61965,
   56.7932,
   55.00069,
   53.24344,
   51.52263,
   49.83933,
   48.20733,
   46.64418,
   45.14698,
   43.71284,
   42.33895,
   41.02265,
   39.76143,
   38.55285,
   37.3946,
   36.2845,
   35.22043,
   34.20039,
   33.22247,
   32.28484,
   31.38576,
   30.52355,
   29.69664,
   28.90349,
   28.14267,
   27.41279,
   26.71252,
   26.0406,
   25.39582,
   24.77704,
   23.61307,
   22.54044,
   21.55164,
   20.63976,
   19.79851,
   19.02214,
   18.30537,
   17.64339,
   17.03177,
   16.46648,
   15.94381,
   15.46037,
   15.01303,
   14.59895,
   14.21551,
   13.86029,
   13.5311,
   12.94283,
   12.43638,
   11.99965,
   11.62239,
   11.29592,
   11.01288,
   10.76703,
   10.55304,
   10.20323,
   9.934688,
   9.726408,
   9.563012,
   9.433181,
   9.242906,
   9.111263,
   9.013504,
   8.935605,
   8.869501,
   8.810493,
   8.755808,
   8.703786,
   8.653426,
   8.604114,
   8.555472,
   8.507261,
   8.507261,
   8.507261,
   0};
   graph = new TGraph(233,Fit2D_BSS&Cnv_3823__psi2_Int[mpsi2|aux_rng2]_Norm[mbpsi2,mpsi2]_fx15,Fit2D_BSS&Cnv_3823__psi2_Int[mpsi2|aux_rng2]_Norm[mbpsi2,mpsi2]_fy15);
   graph->SetName("Fit2D_BSS&Cnv_3823__psi2_Int[mpsi2|aux_rng2]_Norm[mbpsi2,mpsi2]");
   graph->SetTitle("Projection of Fit2D(BSS&Cnv_3823__psi2)");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff9933");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmpsi2oRaux_rng2cB_NormoBmbpsi2cOmpsi2cB15 = new TH1F("Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmpsi2oRaux_rng2cB_NormoBmbpsi2cOmpsi2cB15","Projection of Fit2D(BSS&Cnv_3823__psi2)",233,5.1814,5.3686);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmpsi2oRaux_rng2cB_NormoBmbpsi2cOmpsi2cB15->SetMinimum(0);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmpsi2oRaux_rng2cB_NormoBmbpsi2cOmpsi2cB15->SetMaximum(149.9151);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmpsi2oRaux_rng2cB_NormoBmbpsi2cOmpsi2cB15->SetDirectory(0);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmpsi2oRaux_rng2cB_NormoBmbpsi2cOmpsi2cB15->SetStats(0);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmpsi2oRaux_rng2cB_NormoBmbpsi2cOmpsi2cB15->SetMarkerStyle(20);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmpsi2oRaux_rng2cB_NormoBmbpsi2cOmpsi2cB15->SetMarkerSize(1.2);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmpsi2oRaux_rng2cB_NormoBmbpsi2cOmpsi2cB15->GetXaxis()->SetNdivisions(505);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmpsi2oRaux_rng2cB_NormoBmbpsi2cOmpsi2cB15->GetXaxis()->SetLabelFont(132);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmpsi2oRaux_rng2cB_NormoBmbpsi2cOmpsi2cB15->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmpsi2oRaux_rng2cB_NormoBmbpsi2cOmpsi2cB15->GetXaxis()->SetLabelSize(0.0705);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmpsi2oRaux_rng2cB_NormoBmbpsi2cOmpsi2cB15->GetXaxis()->SetTitleSize(-1);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmpsi2oRaux_rng2cB_NormoBmbpsi2cOmpsi2cB15->GetXaxis()->SetTitleOffset(1);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmpsi2oRaux_rng2cB_NormoBmbpsi2cOmpsi2cB15->GetXaxis()->SetTitleFont(132);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmpsi2oRaux_rng2cB_NormoBmbpsi2cOmpsi2cB15->GetYaxis()->SetLabelFont(132);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmpsi2oRaux_rng2cB_NormoBmbpsi2cOmpsi2cB15->GetYaxis()->SetLabelSize(0.0705);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmpsi2oRaux_rng2cB_NormoBmbpsi2cOmpsi2cB15->GetYaxis()->SetTitleSize(0.0705);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmpsi2oRaux_rng2cB_NormoBmbpsi2cOmpsi2cB15->GetYaxis()->SetTitleFont(132);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmpsi2oRaux_rng2cB_NormoBmbpsi2cOmpsi2cB15->GetZaxis()->SetLabelFont(132);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmpsi2oRaux_rng2cB_NormoBmbpsi2cOmpsi2cB15->GetZaxis()->SetLabelSize(0.0705);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmpsi2oRaux_rng2cB_NormoBmbpsi2cOmpsi2cB15->GetZaxis()->SetTitleSize(0.0705);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmpsi2oRaux_rng2cB_NormoBmbpsi2cOmpsi2cB15->GetZaxis()->SetTitleOffset(1);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmpsi2oRaux_rng2cB_NormoBmbpsi2cOmpsi2cB15->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit2D_BSS&Cnv_3823__psi2_Int[mpsi2|aux_rng2]_Norm[mbpsi2,mpsi2]15);
   
   graph->Draw("l");
   
   Double_t h_ds_1000_CutRange[aux_rng2]_fx3003[50] = {
   5.2015,
   5.2045,
   5.2075,
   5.2105,
   5.2135,
   5.2165,
   5.2195,
   5.2225,
   5.2255,
   5.2285,
   5.2315,
   5.2345,
   5.2375,
   5.2405,
   5.2435,
   5.2465,
   5.2495,
   5.2525,
   5.2555,
   5.2585,
   5.2615,
   5.2645,
   5.2675,
   5.2705,
   5.2735,
   5.2765,
   5.2795,
   5.2825,
   5.2855,
   5.2885,
   5.2915,
   5.2945,
   5.2975,
   5.3005,
   5.3035,
   5.3065,
   5.3095,
   5.3125,
   5.3155,
   5.3185,
   5.3215,
   5.3245,
   5.3275,
   5.3305,
   5.3335,
   5.3365,
   5.3395,
   5.3425,
   5.3455,
   5.3485};
   Double_t h_ds_1000_CutRange[aux_rng2]_fy3003[50] = {
   12,
   15,
   10,
   15,
   7,
   10,
   10,
   14,
   9,
   13,
   7,
   11,
   12,
   7,
   11,
   10,
   9,
   13,
   12,
   9,
   17,
   26,
   39,
   71,
   108,
   111,
   132,
   128,
   106,
   47,
   33,
   26,
   13,
   6,
   11,
   10,
   9,
   11,
   6,
   8,
   7,
   7,
   10,
   12,
   6,
   11,
   8,
   5,
   8,
   16};
   Double_t h_ds_1000_CutRange[aux_rng2]_felx3003[50] = {
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015};
   Double_t h_ds_1000_CutRange[aux_rng2]_fely3003[50] = {
   3.415266,
   3.82938,
   3.108694,
   3.82938,
   2.58147,
   3.108694,
   3.108694,
   3.6965,
   2.943461,
   3.558662,
   2.58147,
   3.265579,
   3.415266,
   2.58147,
   3.265579,
   3.108694,
   2.943461,
   3.558662,
   3.415266,
   2.943461,
   4.082184,
   5.066015,
   6.218102,
   8.406258,
   9.904326,
   10.04751,
   11,
   10.82475,
   9.807764,
   6.831172,
   5.715302,
   5.066015,
   3.558662,
   2.379931,
   3.265579,
   3.108694,
   2.943461,
   3.265579,
   2.379931,
   2.768386,
   2.58147,
   2.58147,
   3.108694,
   3.415266,
   2.379931,
   3.265579,
   2.768386,
   2.159691,
   2.768386,
   3.957801};
   Double_t h_ds_1000_CutRange[aux_rng2]_fehx3003[50] = {
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015};
   Double_t h_ds_1000_CutRange[aux_rng2]_fehy3003[50] = {
   4.559819,
   4.958738,
   4.26695,
   4.958738,
   3.770281,
   4.26695,
   4.26695,
   4.830381,
   4.110204,
   4.697573,
   3.770281,
   4.416521,
   4.559819,
   3.770281,
   4.416521,
   4.26695,
   4.110204,
   4.697573,
   4.559819,
   4.110204,
   5.203719,
   6.164324,
   7.298372,
   9.465736,
   10.90433,
   11.04751,
   12,
   11.82475,
   10.80776,
   7.904289,
   6.802567,
   6.164324,
   4.697573,
   3.583642,
   4.416521,
   4.26695,
   4.110204,
   4.416521,
   3.583642,
   3.945142,
   3.770281,
   3.770281,
   4.26695,
   4.559819,
   3.583642,
   4.416521,
   3.945142,
   3.382473,
   3.945142,
   5.083066};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(50,h_ds_1000_CutRange[aux_rng2]_fx3003,h_ds_1000_CutRange[aux_rng2]_fy3003,h_ds_1000_CutRange[aux_rng2]_felx3003,h_ds_1000_CutRange[aux_rng2]_fehx3003,h_ds_1000_CutRange[aux_rng2]_fely3003,h_ds_1000_CutRange[aux_rng2]_fehy3003);
   grae->SetName("h_ds_1000_CutRange[aux_rng2]");
   grae->SetTitle("Histogram of ds_1000_plot__mbpsi2");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.2);
   
   TH1F *Graph_h_ds_1000_CutRangeoBaux_rng2cB3003 = new TH1F("Graph_h_ds_1000_CutRangeoBaux_rng2cB3003","Histogram of ds_1000_plot__mbpsi2",100,5.185,5.365);
   Graph_h_ds_1000_CutRangeoBaux_rng2cB3003->SetMinimum(2.556278);
   Graph_h_ds_1000_CutRangeoBaux_rng2cB3003->SetMaximum(158.116);
   Graph_h_ds_1000_CutRangeoBaux_rng2cB3003->SetDirectory(0);
   Graph_h_ds_1000_CutRangeoBaux_rng2cB3003->SetStats(0);
   Graph_h_ds_1000_CutRangeoBaux_rng2cB3003->SetMarkerStyle(20);
   Graph_h_ds_1000_CutRangeoBaux_rng2cB3003->SetMarkerSize(1.2);
   Graph_h_ds_1000_CutRangeoBaux_rng2cB3003->GetXaxis()->SetNdivisions(505);
   Graph_h_ds_1000_CutRangeoBaux_rng2cB3003->GetXaxis()->SetLabelFont(132);
   Graph_h_ds_1000_CutRangeoBaux_rng2cB3003->GetXaxis()->SetLabelOffset(0.015);
   Graph_h_ds_1000_CutRangeoBaux_rng2cB3003->GetXaxis()->SetLabelSize(0.0705);
   Graph_h_ds_1000_CutRangeoBaux_rng2cB3003->GetXaxis()->SetTitleSize(-1);
   Graph_h_ds_1000_CutRangeoBaux_rng2cB3003->GetXaxis()->SetTitleOffset(1);
   Graph_h_ds_1000_CutRangeoBaux_rng2cB3003->GetXaxis()->SetTitleFont(132);
   Graph_h_ds_1000_CutRangeoBaux_rng2cB3003->GetYaxis()->SetLabelFont(132);
   Graph_h_ds_1000_CutRangeoBaux_rng2cB3003->GetYaxis()->SetLabelSize(0.0705);
   Graph_h_ds_1000_CutRangeoBaux_rng2cB3003->GetYaxis()->SetTitleSize(0.0705);
   Graph_h_ds_1000_CutRangeoBaux_rng2cB3003->GetYaxis()->SetTitleFont(132);
   Graph_h_ds_1000_CutRangeoBaux_rng2cB3003->GetZaxis()->SetLabelFont(132);
   Graph_h_ds_1000_CutRangeoBaux_rng2cB3003->GetZaxis()->SetLabelSize(0.0705);
   Graph_h_ds_1000_CutRangeoBaux_rng2cB3003->GetZaxis()->SetTitleSize(0.0705);
   Graph_h_ds_1000_CutRangeoBaux_rng2cB3003->GetZaxis()->SetTitleOffset(1);
   Graph_h_ds_1000_CutRangeoBaux_rng2cB3003->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_ds_1000_CutRange[aux_rng2]3003);
   
   grae->Draw("zp");
   
   TH1D *frame_14ad7b90__6 = new TH1D("frame_14ad7b90__6","A RooPlot of \"m1234cPVM*1\"",50,5.2,5.35);
   frame_14ad7b90__6->SetBinContent(1,151.2);
   frame_14ad7b90__6->SetMinimum(-1e-10);
   frame_14ad7b90__6->SetMaximum(250);
   frame_14ad7b90__6->SetEntries(1);
   frame_14ad7b90__6->SetDirectory(0);
   frame_14ad7b90__6->SetStats(0);
   frame_14ad7b90__6->SetMarkerStyle(20);
   frame_14ad7b90__6->SetMarkerSize(1.2);
   frame_14ad7b90__6->GetXaxis()->SetNdivisions(505);
   frame_14ad7b90__6->GetXaxis()->SetLabelFont(132);
   frame_14ad7b90__6->GetXaxis()->SetLabelOffset(0.015);
   frame_14ad7b90__6->GetXaxis()->SetLabelSize(0.06);
   frame_14ad7b90__6->GetXaxis()->SetTitleSize(-1);
   frame_14ad7b90__6->GetXaxis()->SetTitleOffset(1);
   frame_14ad7b90__6->GetXaxis()->SetTitleFont(132);
   frame_14ad7b90__6->GetYaxis()->SetNdivisions(-405);
   frame_14ad7b90__6->GetYaxis()->SetLabelFont(132);
   frame_14ad7b90__6->GetYaxis()->SetLabelOffset(0.01);
   frame_14ad7b90__6->GetYaxis()->SetLabelSize(0.06);
   frame_14ad7b90__6->GetYaxis()->SetTitleSize(0.0705);
   frame_14ad7b90__6->GetYaxis()->SetTitleFont(132);
   frame_14ad7b90__6->GetZaxis()->SetLabelFont(132);
   frame_14ad7b90__6->GetZaxis()->SetLabelSize(0.0705);
   frame_14ad7b90__6->GetZaxis()->SetTitleSize(0.0705);
   frame_14ad7b90__6->GetZaxis()->SetTitleOffset(1);
   frame_14ad7b90__6->GetZaxis()->SetTitleFont(132);
   frame_14ad7b90__6->Draw("AXISSAME");
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig2d.C <==
void gamma_Y_psi2()
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Fri May 22 14:51:41 2020) by ROOT version 6.16/00
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",112,135,1002,826);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(3.792771,-21.95122,3.853012,160.9756);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.12);
   glCanvas->SetRightMargin(0.05);
   glCanvas->SetTopMargin(0.06);
   glCanvas->SetBottomMargin(0.12);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1D *frame_14760bd0__7 = new TH1D("frame_14760bd0__7","A RooPlot of \"m134BC*1\"",40,3.8,3.85);
   frame_14760bd0__7->SetBinContent(1,109.9663);
   frame_14760bd0__7->SetMinimum(-1e-10);
   frame_14760bd0__7->SetMaximum(150);
   frame_14760bd0__7->SetEntries(1);
   frame_14760bd0__7->SetDirectory(0);
   frame_14760bd0__7->SetStats(0);
   frame_14760bd0__7->SetMarkerStyle(20);
   frame_14760bd0__7->SetMarkerSize(1.2);
   frame_14760bd0__7->GetXaxis()->SetNdivisions(505);
   frame_14760bd0__7->GetXaxis()->SetLabelFont(132);
   frame_14760bd0__7->GetXaxis()->SetLabelOffset(0.015);
   frame_14760bd0__7->GetXaxis()->SetLabelSize(0.06);
   frame_14760bd0__7->GetXaxis()->SetTitleSize(-1);
   frame_14760bd0__7->GetXaxis()->SetTitleOffset(1);
   frame_14760bd0__7->GetXaxis()->SetTitleFont(132);
   frame_14760bd0__7->GetYaxis()->SetNdivisions(-403);
   frame_14760bd0__7->GetYaxis()->SetLabelFont(132);
   frame_14760bd0__7->GetYaxis()->SetLabelOffset(0.01);
   frame_14760bd0__7->GetYaxis()->SetLabelSize(0.06);
   frame_14760bd0__7->GetYaxis()->SetTitleSize(0.0705);
   frame_14760bd0__7->GetYaxis()->SetTitleFont(132);
   frame_14760bd0__7->GetZaxis()->SetLabelFont(132);
   frame_14760bd0__7->GetZaxis()->SetLabelSize(0.0705);
   frame_14760bd0__7->GetZaxis()->SetTitleSize(0.0705);
   frame_14760bd0__7->GetZaxis()->SetTitleOffset(1);
   frame_14760bd0__7->GetZaxis()->SetTitleFont(132);
   frame_14760bd0__7->Draw("FUNC");
   
   Double_t Fit2D_BSS&Cnv_3823__psi2_Int[mbpsi2|aux_rng1]_Norm[mbpsi2,mpsi2]_Comp[ps2D_BXY_S]_fx16[46] = {
   3.79875,
   3.79875,
   3.8,
   3.80125,
   3.8025,
   3.80375,
   3.805,
   3.80625,
   3.8075,
   3.80875,
   3.81,
   3.81125,
   3.8125,
   3.81375,
   3.815,
   3.81625,
   3.8175,
   3.81875,
   3.82,
   3.82125,
   3.8225,
   3.82375,
   3.825,
   3.82625,
   3.8275,
   3.82875,
   3.83,
   3.83125,
   3.8325,
   3.83375,
   3.835,
   3.83625,
   3.8375,
   3.83875,
   3.84,
   3.84125,
   3.8425,
   3.84375,
   3.845,
   3.84625,
   3.8475,
   3.84875,
   3.85,
   3.85,
   3.85125,
   3.85125};
   Double_t Fit2D_BSS&Cnv_3823__psi2_Int[mbpsi2|aux_rng1]_Norm[mbpsi2,mpsi2]_Comp[ps2D_BXY_S]_fy16[46] = {
   0,
   10.14648,
   10.14648,
   10.17333,
   10.2,
   10.22648,
   10.25277,
   10.27888,
   10.3048,
   10.33053,
   10.35608,
   10.38143,
   10.40659,
   10.43155,
   10.45632,
   10.4809,
   10.50527,
   10.52945,
   10.55343,
   10.57721,
   10.60079,
   10.62417,
   10.64734,
   10.67031,
   10.69307,
   10.71563,
   10.73797,
   10.76011,
   10.78204,
   10.80376,
   10.82526,
   10.84655,
   10.86763,
   10.88849,
   10.90914,
   10.92956,
   10.94977,
   10.96976,
   10.98953,
   11.00908,
   11.0284,
   11.0475,
   11.06638,
   11.06638,
   11.06638,
   0};
   TGraph *graph = new TGraph(46,Fit2D_BSS&Cnv_3823__psi2_Int[mbpsi2|aux_rng1]_Norm[mbpsi2,mpsi2]_Comp[ps2D_BXY_S]_fx16,Fit2D_BSS&Cnv_3823__psi2_Int[mbpsi2|aux_rng1]_Norm[mbpsi2,mpsi2]_Comp[ps2D_BXY_S]_fy16);
   graph->SetName("Fit2D_BSS&Cnv_3823__psi2_Int[mbpsi2|aux_rng1]_Norm[mbpsi2,mpsi2]_Comp[ps2D_BXY_S]");
   graph->SetTitle("Projection of Fit2D(BSS&Cnv_3823__psi2)");
   graph->SetFillStyle(1000);
   graph->SetLineStyle(15);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmbpsi2oRaux_rng1cB_NormoBmbpsi2cOmpsi2cB_CompoBps2D_BXY_ScB16 = new TH1F("Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmbpsi2oRaux_rng1cB_NormoBmbpsi2cOmpsi2cB_CompoBps2D_BXY_ScB16","Projection of Fit2D(BSS&Cnv_3823__psi2)",100,3.7935,3.8565);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmbpsi2oRaux_rng1cB_NormoBmbpsi2cOmpsi2cB_CompoBps2D_BXY_ScB16->SetMinimum(0);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmbpsi2oRaux_rng1cB_NormoBmbpsi2cOmpsi2cB_CompoBps2D_BXY_ScB16->SetMaximum(12.17302);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmbpsi2oRaux_rng1cB_NormoBmbpsi2cOmpsi2cB_CompoBps2D_BXY_ScB16->SetDirectory(0);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmbpsi2oRaux_rng1cB_NormoBmbpsi2cOmpsi2cB_CompoBps2D_BXY_ScB16->SetStats(0);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmbpsi2oRaux_rng1cB_NormoBmbpsi2cOmpsi2cB_CompoBps2D_BXY_ScB16->SetMarkerStyle(20);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmbpsi2oRaux_rng1cB_NormoBmbpsi2cOmpsi2cB_CompoBps2D_BXY_ScB16->SetMarkerSize(1.2);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmbpsi2oRaux_rng1cB_NormoBmbpsi2cOmpsi2cB_CompoBps2D_BXY_ScB16->GetXaxis()->SetNdivisions(505);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmbpsi2oRaux_rng1cB_NormoBmbpsi2cOmpsi2cB_CompoBps2D_BXY_ScB16->GetXaxis()->SetLabelFont(132);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmbpsi2oRaux_rng1cB_NormoBmbpsi2cOmpsi2cB_CompoBps2D_BXY_ScB16->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmbpsi2oRaux_rng1cB_NormoBmbpsi2cOmpsi2cB_CompoBps2D_BXY_ScB16->GetXaxis()->SetLabelSize(0.0705);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmbpsi2oRaux_rng1cB_NormoBmbpsi2cOmpsi2cB_CompoBps2D_BXY_ScB16->GetXaxis()->SetTitleSize(-1);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmbpsi2oRaux_rng1cB_NormoBmbpsi2cOmpsi2cB_CompoBps2D_BXY_ScB16->GetXaxis()->SetTitleOffset(1);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmbpsi2oRaux_rng1cB_NormoBmbpsi2cOmpsi2cB_CompoBps2D_BXY_ScB16->GetXaxis()->SetTitleFont(132);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmbpsi2oRaux_rng1cB_NormoBmbpsi2cOmpsi2cB_CompoBps2D_BXY_ScB16->GetYaxis()->SetLabelFont(132);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmbpsi2oRaux_rng1cB_NormoBmbpsi2cOmpsi2cB_CompoBps2D_BXY_ScB16->GetYaxis()->SetLabelSize(0.0705);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmbpsi2oRaux_rng1cB_NormoBmbpsi2cOmpsi2cB_CompoBps2D_BXY_ScB16->GetYaxis()->SetTitleSize(0.0705);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmbpsi2oRaux_rng1cB_NormoBmbpsi2cOmpsi2cB_CompoBps2D_BXY_ScB16->GetYaxis()->SetTitleFont(132);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmbpsi2oRaux_rng1cB_NormoBmbpsi2cOmpsi2cB_CompoBps2D_BXY_ScB16->GetZaxis()->SetLabelFont(132);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmbpsi2oRaux_rng1cB_NormoBmbpsi2cOmpsi2cB_CompoBps2D_BXY_ScB16->GetZaxis()->SetLabelSize(0.0705);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmbpsi2oRaux_rng1cB_NormoBmbpsi2cOmpsi2cB_CompoBps2D_BXY_ScB16->GetZaxis()->SetTitleSize(0.0705);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmbpsi2oRaux_rng1cB_NormoBmbpsi2cOmpsi2cB_CompoBps2D_BXY_ScB16->GetZaxis()->SetTitleOffset(1);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmbpsi2oRaux_rng1cB_NormoBmbpsi2cOmpsi2cB_CompoBps2D_BXY_ScB16->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit2D_BSS&Cnv_3823__psi2_Int[mbpsi2|aux_rng1]_Norm[mbpsi2,mpsi2]_Comp[ps2D_BXY_S]16);
   
   graph->Draw("l");
   
   Double_t Fit2D_BSS&Cnv_3823__psi2_Int[mbpsi2|aux_rng1]_Norm[mbpsi2,mpsi2]_Comp[SB_BSS&Cnv_3823__psi2]_fx17[44] = {
   3.8,
   3.8,
   3.80125,
   3.8025,
   3.80375,
   3.805,
   3.80625,
   3.8075,
   3.80875,
   3.81,
   3.81125,
   3.8125,
   3.81375,
   3.815,
   3.81625,
   3.8175,
   3.81875,
   3.82,
   3.82125,
   3.8225,
   3.82375,
   3.825,
   3.82625,
   3.8275,
   3.82875,
   3.83,
   3.83125,
   3.8325,
   3.83375,
   3.835,
   3.83625,
   3.8375,
   3.83875,
   3.84,
   3.84125,
   3.8425,
   3.84375,
   3.845,
   3.84625,
   3.8475,
   3.84875,
   3.85,
   3.85,
   3.85};
   Double_t Fit2D_BSS&Cnv_3823__psi2_Int[mbpsi2|aux_rng1]_Norm[mbpsi2,mpsi2]_Comp[SB_BSS&Cnv_3823__psi2]_fy17[44] = {
   0,
   41.96205,
   42.52762,
   43.09319,
   43.65875,
   44.22432,
   44.78989,
   45.35546,
   45.92103,
   46.4866,
   47.05217,
   47.61774,
   48.1833,
   48.74887,
   49.31444,
   49.88001,
   50.44558,
   51.01115,
   51.57672,
   52.14229,
   52.70785,
   53.27342,
   53.83899,
   54.40456,
   54.97013,
   55.5357,
   56.10127,
   56.66683,
   57.2324,
   57.79797,
   58.36354,
   58.92911,
   59.49468,
   60.06025,
   60.62582,
   61.19138,
   61.75695,
   62.32252,
   62.88809,
   63.45366,
   64.01923,
   64.5848,
   64.5848,
   0};
   graph = new TGraph(44,Fit2D_BSS&Cnv_3823__psi2_Int[mbpsi2|aux_rng1]_Norm[mbpsi2,mpsi2]_Comp[SB_BSS&Cnv_3823__psi2]_fx17,Fit2D_BSS&Cnv_3823__psi2_Int[mbpsi2|aux_rng1]_Norm[mbpsi2,mpsi2]_Comp[SB_BSS&Cnv_3823__psi2]_fy17);
   graph->SetName("Fit2D_BSS&Cnv_3823__psi2_Int[mbpsi2|aux_rng1]_Norm[mbpsi2,mpsi2]_Comp[SB_BSS&Cnv_3823__psi2]");
   graph->SetTitle("Projection of Fit2D(BSS&Cnv_3823__psi2)");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = 1194;
   color = new TColor(ci, 0, 0, 1, " ", 0.35);
   graph->SetFillColor(ci);
   graph->SetFillStyle(3545);
   graph->SetLineColor(4);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmbpsi2oRaux_rng1cB_NormoBmbpsi2cOmpsi2cB_CompoBSB_BSSaNCnv_3823__psi2cB17 = new TH1F("Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmbpsi2oRaux_rng1cB_NormoBmbpsi2cOmpsi2cB_CompoBSB_BSSaNCnv_3823__psi2cB17","Projection of Fit2D(BSS&Cnv_3823__psi2)",100,3.795,3.855);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmbpsi2oRaux_rng1cB_NormoBmbpsi2cOmpsi2cB_CompoBSB_BSSaNCnv_3823__psi2cB17->SetMinimum(0);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmbpsi2oRaux_rng1cB_NormoBmbpsi2cOmpsi2cB_CompoBSB_BSSaNCnv_3823__psi2cB17->SetMaximum(71.04328);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmbpsi2oRaux_rng1cB_NormoBmbpsi2cOmpsi2cB_CompoBSB_BSSaNCnv_3823__psi2cB17->SetDirectory(0);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmbpsi2oRaux_rng1cB_NormoBmbpsi2cOmpsi2cB_CompoBSB_BSSaNCnv_3823__psi2cB17->SetStats(0);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmbpsi2oRaux_rng1cB_NormoBmbpsi2cOmpsi2cB_CompoBSB_BSSaNCnv_3823__psi2cB17->SetMarkerStyle(20);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmbpsi2oRaux_rng1cB_NormoBmbpsi2cOmpsi2cB_CompoBSB_BSSaNCnv_3823__psi2cB17->SetMarkerSize(1.2);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmbpsi2oRaux_rng1cB_NormoBmbpsi2cOmpsi2cB_CompoBSB_BSSaNCnv_3823__psi2cB17->GetXaxis()->SetNdivisions(505);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmbpsi2oRaux_rng1cB_NormoBmbpsi2cOmpsi2cB_CompoBSB_BSSaNCnv_3823__psi2cB17->GetXaxis()->SetLabelFont(132);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmbpsi2oRaux_rng1cB_NormoBmbpsi2cOmpsi2cB_CompoBSB_BSSaNCnv_3823__psi2cB17->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmbpsi2oRaux_rng1cB_NormoBmbpsi2cOmpsi2cB_CompoBSB_BSSaNCnv_3823__psi2cB17->GetXaxis()->SetLabelSize(0.0705);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmbpsi2oRaux_rng1cB_NormoBmbpsi2cOmpsi2cB_CompoBSB_BSSaNCnv_3823__psi2cB17->GetXaxis()->SetTitleSize(-1);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmbpsi2oRaux_rng1cB_NormoBmbpsi2cOmpsi2cB_CompoBSB_BSSaNCnv_3823__psi2cB17->GetXaxis()->SetTitleOffset(1);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmbpsi2oRaux_rng1cB_NormoBmbpsi2cOmpsi2cB_CompoBSB_BSSaNCnv_3823__psi2cB17->GetXaxis()->SetTitleFont(132);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmbpsi2oRaux_rng1cB_NormoBmbpsi2cOmpsi2cB_CompoBSB_BSSaNCnv_3823__psi2cB17->GetYaxis()->SetLabelFont(132);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmbpsi2oRaux_rng1cB_NormoBmbpsi2cOmpsi2cB_CompoBSB_BSSaNCnv_3823__psi2cB17->GetYaxis()->SetLabelSize(0.0705);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmbpsi2oRaux_rng1cB_NormoBmbpsi2cOmpsi2cB_CompoBSB_BSSaNCnv_3823__psi2cB17->GetYaxis()->SetTitleSize(0.0705);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmbpsi2oRaux_rng1cB_NormoBmbpsi2cOmpsi2cB_CompoBSB_BSSaNCnv_3823__psi2cB17->GetYaxis()->SetTitleFont(132);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmbpsi2oRaux_rng1cB_NormoBmbpsi2cOmpsi2cB_CompoBSB_BSSaNCnv_3823__psi2cB17->GetZaxis()->SetLabelFont(132);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmbpsi2oRaux_rng1cB_NormoBmbpsi2cOmpsi2cB_CompoBSB_BSSaNCnv_3823__psi2cB17->GetZaxis()->SetLabelSize(0.0705);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmbpsi2oRaux_rng1cB_NormoBmbpsi2cOmpsi2cB_CompoBSB_BSSaNCnv_3823__psi2cB17->GetZaxis()->SetTitleSize(0.0705);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmbpsi2oRaux_rng1cB_NormoBmbpsi2cOmpsi2cB_CompoBSB_BSSaNCnv_3823__psi2cB17->GetZaxis()->SetTitleOffset(1);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmbpsi2oRaux_rng1cB_NormoBmbpsi2cOmpsi2cB_CompoBSB_BSSaNCnv_3823__psi2cB17->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit2D_BSS&Cnv_3823__psi2_Int[mbpsi2|aux_rng1]_Norm[mbpsi2,mpsi2]_Comp[SB_BSS&Cnv_3823__psi2]17);
   
   graph->Draw("fl");
   
   Double_t Fit2D_BSS&Cnv_3823__psi2_Int[mbpsi2|aux_rng1]_Norm[mbpsi2,mpsi2]_Comp[BS_BSS&Cnv_3823__psi2]_fx18[237] = {
   3.8,
   3.8,
   3.80125,
   3.8025,
   3.80375,
   3.805,
   3.80625,
   3.8075,
   3.80875,
   3.81,
   3.81125,
   3.811875,
   3.8125,
   3.813125,
   3.813438,
   3.81375,
   3.814062,
   3.814375,
   3.814687,
   3.815,
   3.815313,
   3.815625,
   3.815937,
   3.816094,
   3.81625,
   3.816406,
   3.816562,
   3.816719,
   3.816875,
   3.817031,
   3.817187,
   3.817344,
   3.8175,
   3.817656,
   3.817813,
   3.817969,
   3.818125,
   3.818281,
   3.818359,
   3.818437,
   3.818516,
   3.818594,
   3.818672,
   3.81875,
   3.818828,
   3.818906,
   3.818984,
   3.819063,
   3.819141,
   3.819219,
   3.819297,
   3.819375,
   3.819453,
   3.819531,
   3.819609,
   3.819687,
   3.819766,
   3.819844,
   3.819922,
   3.82,
   3.820078,
   3.820156,
   3.820234,
   3.820312,
   3.820391,
   3.820469,
   3.820547,
   3.820625,
   3.820703,
   3.820781,
   3.820859,
   3.820937,
   3.821016,
   3.821094,
   3.82125,
   3.821406,
   3.821562,
   3.821719,
   3.821875,
   3.822031,
   3.822109,
   3.822188,
   3.822266,
   3.822344,
   3.822422,
   3.8225,
   3.822578,
   3.822656,
   3.822734,
   3.822812,
   3.822891,
   3.822969,
   3.823047,
   3.823086,
   3.823125,
   3.823164,
   3.823203,
   3.823242,
   3.823281,
   3.82332,
   3.823359,
   3.823398,
   3.823437,
   3.823477,
   3.823516,
   3.823555,
   3.823594,
   3.823633,
   3.823672,
   3.823711,
   3.82375,
   3.823789,
   3.823828,
   3.823867,
   3.823906,
   3.823945,
   3.823984,
   3.824023,
   3.824063,
   3.824102,
   3.824141,
   3.82418,
   3.824219,
   3.824258,
   3.824297,
   3.824336,
   3.824375,
   3.824414,
   3.824453,
   3.824492,
   3.824531,
   3.82457,
   3.824609,
   3.824648,
   3.824688,
   3.824727,
   3.824766,
   3.824805,
   3.824844,
   3.824883,
   3.824922,
   3.824961,
   3.825,
   3.825078,
   3.825156,
   3.825234,
   3.825312,
   3.825391,
   3.825469,
   3.825547,
   3.825625,
   3.825703,
   3.825781,
   3.825859,
   3.825938,
   3.826016,
   3.826094,
   3.82625,
   3.826563,
   3.826719,
   3.826875,
   3.826953,
   3.827031,
   3.827109,
   3.827187,
   3.827266,
   3.827344,
   3.827422,
   3.8275,
   3.827578,
   3.827656,
   3.827734,
   3.827813,
   3.827891,
   3.827969,
   3.828047,
   3.828125,
   3.828203,
   3.828281,
   3.828359,
   3.828437,
   3.828516,
   3.828594,
   3.828672,
   3.82875,
   3.828828,
   3.828906,
   3.828984,
   3.829063,
   3.829141,
   3.829219,
   3.829297,
   3.829375,
   3.829453,
   3.829531,
   3.829609,
   3.829687,
   3.829844,
   3.83,
   3.830156,
   3.830312,
   3.830469,
   3.830625,
   3.830781,
   3.830938,
   3.831094,
   3.83125,
   3.831406,
   3.831562,
   3.831719,
   3.831875,
   3.832031,
   3.832187,
   3.8325,
   3.832813,
   3.833125,
   3.833438,
   3.83375,
   3.834062,
   3.834375,
   3.835,
   3.835625,
   3.83625,
   3.836875,
   3.8375,
   3.83875,
   3.84,
   3.84125,
   3.8425,
   3.84375,
   3.845,
   3.84625,
   3.8475,
   3.84875,
   3.85,
   3.85,
   3.85};
   Double_t Fit2D_BSS&Cnv_3823__psi2_Int[mbpsi2|aux_rng1]_Norm[mbpsi2,mpsi2]_Comp[BS_BSS&Cnv_3823__psi2]_fy18[237] = {
   0,
   4.563868e-05,
   7.253045e-05,
   0.0001167437,
   0.0001902345,
   0.0003138852,
   0.0005246019,
   0.0008885198,
   0.001525896,
   0.002658778,
   0.00470385,
   0.006294009,
   0.008456464,
   0.01141004,
   0.01327522,
   0.01546233,
   0.01802992,
   0.02104775,
   0.024599,
   0.02878305,
   0.03371873,
   0.03954834,
   0.04644254,
   0.05035138,
   0.05460626,
   0.05923936,
   0.06428595,
   0.06978477,
   0.07577837,
   0.08231348,
   0.08944144,
   0.09721874,
   0.1057074,
   0.1149759,
   0.1250993,
   0.1361604,
   0.1482503,
   0.1614697,
   0.1685371,
   0.1759292,
   0.1836618,
   0.1917511,
   0.2002144,
   0.2090699,
   0.2183366,
   0.2280346,
   0.2381847,
   0.2488092,
   0.2599312,
   0.2715751,
   0.2837667,
   0.2965328,
   0.3099019,
   0.3239039,
   0.33857,
   0.3539332,
   0.3700284,
   0.3868921,
   0.4045626,
   0.4230804,
   0.4424881,
   0.4628305,
   0.4841547,
   0.5065103,
   0.5299497,
   0.5545278,
   0.5803024,
   0.6071591,
   0.6346376,
   0.6626808,
   0.6912548,
   0.7203228,
   0.7498446,
   0.7797773,
   0.8406876,
   0.9026498,
   0.965216,
   1.027899,
   1.090176,
   1.151499,
   1.181625,
   1.211297,
   1.240444,
   1.268991,
   1.296867,
   1.323997,
   1.350311,
   1.375738,
   1.400209,
   1.423657,
   1.446014,
   1.46722,
   1.487211,
   1.496734,
   1.505932,
   1.514799,
   1.523328,
   1.531512,
   1.539346,
   1.546824,
   1.553941,
   1.56069,
   1.567067,
   1.573068,
   1.578687,
   1.58392,
   1.588764,
   1.593215,
   1.597269,
   1.600923,
   1.604175,
   1.607022,
   1.609461,
   1.611492,
   1.613112,
   1.61432,
   1.615115,
   1.615497,
   1.615466,
   1.61502,
   1.614162,
   1.61289,
   1.611207,
   1.609114,
   1.606612,
   1.603703,
   1.600389,
   1.596674,
   1.592559,
   1.588048,
   1.583144,
   1.577851,
   1.572173,
   1.566115,
   1.55968,
   1.552874,
   1.545702,
   1.538169,
   1.530281,
   1.522043,
   1.513463,
   1.504545,
   1.495297,
   1.475836,
   1.455137,
   1.43326,
   1.410266,
   1.386221,
   1.36119,
   1.335243,
   1.308449,
   1.28088,
   1.252609,
   1.223707,
   1.194248,
   1.164305,
   1.133951,
   1.072295,
   0.9471447,
   0.8847043,
   0.8230012,
   0.7925641,
   0.7624712,
   0.73277,
   0.7035048,
   0.674717,
   0.6464447,
   0.6187232,
   0.5915845,
   0.5652919,
   0.5402144,
   0.5162998,
   0.4934918,
   0.4717371,
   0.4509849,
   0.431187,
   0.4122978,
   0.3942736,
   0.3770731,
   0.3606571,
   0.3449883,
   0.3300311,
   0.3157519,
   0.3021186,
   0.2891007,
   0.2766692,
   0.2647966,
   0.2534566,
   0.2426244,
   0.2322762,
   0.2223894,
   0.2129426,
   0.2039154,
   0.1952882,
   0.1870427,
   0.1791612,
   0.1716269,
   0.1575369,
   0.144654,
   0.1328705,
   0.1220887,
   0.1122199,
   0.1031837,
   0.09490679,
   0.0873228,
   0.08037131,
   0.07399737,
   0.068151,
   0.06278674,
   0.05786317,
   0.05334258,
   0.04919062,
   0.04537598,
   0.03864699,
   0.03295603,
   0.02813686,
   0.02405085,
   0.0205822,
   0.01763405,
   0.01512531,
   0.01116495,
   0.008277411,
   0.006162634,
   0.004607052,
   0.003457944,
   0.001970817,
   0.001140048,
   0.0006688926,
   0.0003978252,
   0.0002397273,
   0.0001463072,
   9.04121e-05,
   5.65673e-05,
   3.583939e-05,
   2.301648e-05,
   2.301648e-05,
   0};
   graph = new TGraph(237,Fit2D_BSS&Cnv_3823__psi2_Int[mbpsi2|aux_rng1]_Norm[mbpsi2,mpsi2]_Comp[BS_BSS&Cnv_3823__psi2]_fx18,Fit2D_BSS&Cnv_3823__psi2_Int[mbpsi2|aux_rng1]_Norm[mbpsi2,mpsi2]_Comp[BS_BSS&Cnv_3823__psi2]_fy18);
   graph->SetName("Fit2D_BSS&Cnv_3823__psi2_Int[mbpsi2|aux_rng1]_Norm[mbpsi2,mpsi2]_Comp[BS_BSS&Cnv_3823__psi2]");
   graph->SetTitle("Projection of Fit2D(BSS&Cnv_3823__psi2)");

   ci = 1195;
   color = new TColor(ci, 0.35, 0.83, 0.33, " ", 0.35);
   graph->SetFillColor(ci);
   graph->SetFillStyle(3554);
   graph->SetLineColor(8);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmbpsi2oRaux_rng1cB_NormoBmbpsi2cOmpsi2cB_CompoBBS_BSSaNCnv_3823__psi2cB18 = new TH1F("Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmbpsi2oRaux_rng1cB_NormoBmbpsi2cOmpsi2cB_CompoBBS_BSSaNCnv_3823__psi2cB18","Projection of Fit2D(BSS&Cnv_3823__psi2)",237,3.795,3.855);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmbpsi2oRaux_rng1cB_NormoBmbpsi2cOmpsi2cB_CompoBBS_BSSaNCnv_3823__psi2cB18->SetMinimum(0);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmbpsi2oRaux_rng1cB_NormoBmbpsi2cOmpsi2cB_CompoBBS_BSSaNCnv_3823__psi2cB18->SetMaximum(1.777047);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmbpsi2oRaux_rng1cB_NormoBmbpsi2cOmpsi2cB_CompoBBS_BSSaNCnv_3823__psi2cB18->SetDirectory(0);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmbpsi2oRaux_rng1cB_NormoBmbpsi2cOmpsi2cB_CompoBBS_BSSaNCnv_3823__psi2cB18->SetStats(0);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmbpsi2oRaux_rng1cB_NormoBmbpsi2cOmpsi2cB_CompoBBS_BSSaNCnv_3823__psi2cB18->SetMarkerStyle(20);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmbpsi2oRaux_rng1cB_NormoBmbpsi2cOmpsi2cB_CompoBBS_BSSaNCnv_3823__psi2cB18->SetMarkerSize(1.2);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmbpsi2oRaux_rng1cB_NormoBmbpsi2cOmpsi2cB_CompoBBS_BSSaNCnv_3823__psi2cB18->GetXaxis()->SetNdivisions(505);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmbpsi2oRaux_rng1cB_NormoBmbpsi2cOmpsi2cB_CompoBBS_BSSaNCnv_3823__psi2cB18->GetXaxis()->SetLabelFont(132);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmbpsi2oRaux_rng1cB_NormoBmbpsi2cOmpsi2cB_CompoBBS_BSSaNCnv_3823__psi2cB18->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmbpsi2oRaux_rng1cB_NormoBmbpsi2cOmpsi2cB_CompoBBS_BSSaNCnv_3823__psi2cB18->GetXaxis()->SetLabelSize(0.0705);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmbpsi2oRaux_rng1cB_NormoBmbpsi2cOmpsi2cB_CompoBBS_BSSaNCnv_3823__psi2cB18->GetXaxis()->SetTitleSize(-1);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmbpsi2oRaux_rng1cB_NormoBmbpsi2cOmpsi2cB_CompoBBS_BSSaNCnv_3823__psi2cB18->GetXaxis()->SetTitleOffset(1);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmbpsi2oRaux_rng1cB_NormoBmbpsi2cOmpsi2cB_CompoBBS_BSSaNCnv_3823__psi2cB18->GetXaxis()->SetTitleFont(132);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmbpsi2oRaux_rng1cB_NormoBmbpsi2cOmpsi2cB_CompoBBS_BSSaNCnv_3823__psi2cB18->GetYaxis()->SetLabelFont(132);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmbpsi2oRaux_rng1cB_NormoBmbpsi2cOmpsi2cB_CompoBBS_BSSaNCnv_3823__psi2cB18->GetYaxis()->SetLabelSize(0.0705);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmbpsi2oRaux_rng1cB_NormoBmbpsi2cOmpsi2cB_CompoBBS_BSSaNCnv_3823__psi2cB18->GetYaxis()->SetTitleSize(0.0705);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmbpsi2oRaux_rng1cB_NormoBmbpsi2cOmpsi2cB_CompoBBS_BSSaNCnv_3823__psi2cB18->GetYaxis()->SetTitleFont(132);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmbpsi2oRaux_rng1cB_NormoBmbpsi2cOmpsi2cB_CompoBBS_BSSaNCnv_3823__psi2cB18->GetZaxis()->SetLabelFont(132);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmbpsi2oRaux_rng1cB_NormoBmbpsi2cOmpsi2cB_CompoBBS_BSSaNCnv_3823__psi2cB18->GetZaxis()->SetLabelSize(0.0705);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmbpsi2oRaux_rng1cB_NormoBmbpsi2cOmpsi2cB_CompoBBS_BSSaNCnv_3823__psi2cB18->GetZaxis()->SetTitleSize(0.0705);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmbpsi2oRaux_rng1cB_NormoBmbpsi2cOmpsi2cB_CompoBBS_BSSaNCnv_3823__psi2cB18->GetZaxis()->SetTitleOffset(1);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmbpsi2oRaux_rng1cB_NormoBmbpsi2cOmpsi2cB_CompoBBS_BSSaNCnv_3823__psi2cB18->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit2D_BSS&Cnv_3823__psi2_Int[mbpsi2|aux_rng1]_Norm[mbpsi2,mpsi2]_Comp[BS_BSS&Cnv_3823__psi2]18);
   
   graph->Draw("fl");
   
   Double_t Fit2D_BSS&Cnv_3823__psi2_Int[mbpsi2|aux_rng1]_Norm[mbpsi2,mpsi2]_Comp[SS_BSS&Cnv_3823__psi2]_fx19[237] = {
   3.8,
   3.8,
   3.80125,
   3.8025,
   3.80375,
   3.805,
   3.80625,
   3.8075,
   3.80875,
   3.81,
   3.81125,
   3.811875,
   3.8125,
   3.813125,
   3.813438,
   3.81375,
   3.814062,
   3.814375,
   3.814687,
   3.815,
   3.815313,
   3.815625,
   3.815937,
   3.816094,
   3.81625,
   3.816406,
   3.816562,
   3.816719,
   3.816875,
   3.817031,
   3.817187,
   3.817344,
   3.8175,
   3.817656,
   3.817813,
   3.817969,
   3.818125,
   3.818281,
   3.818359,
   3.818437,
   3.818516,
   3.818594,
   3.818672,
   3.81875,
   3.818828,
   3.818906,
   3.818984,
   3.819063,
   3.819141,
   3.819219,
   3.819297,
   3.819375,
   3.819453,
   3.819531,
   3.819609,
   3.819687,
   3.819766,
   3.819844,
   3.819922,
   3.82,
   3.820078,
   3.820156,
   3.820234,
   3.820312,
   3.820391,
   3.820469,
   3.820547,
   3.820625,
   3.820703,
   3.820781,
   3.820859,
   3.820937,
   3.821016,
   3.821094,
   3.82125,
   3.821406,
   3.821562,
   3.821719,
   3.821875,
   3.822031,
   3.822109,
   3.822188,
   3.822266,
   3.822344,
   3.822422,
   3.8225,
   3.822578,
   3.822656,
   3.822734,
   3.822812,
   3.822891,
   3.822969,
   3.823047,
   3.823086,
   3.823125,
   3.823164,
   3.823203,
   3.823242,
   3.823281,
   3.82332,
   3.823359,
   3.823398,
   3.823437,
   3.823477,
   3.823516,
   3.823555,
   3.823594,
   3.823633,
   3.823672,
   3.823711,
   3.82375,
   3.823789,
   3.823828,
   3.823867,
   3.823906,
   3.823945,
   3.823984,
   3.824023,
   3.824063,
   3.824102,
   3.824141,
   3.82418,
   3.824219,
   3.824258,
   3.824297,
   3.824336,
   3.824375,
   3.824414,
   3.824453,
   3.824492,
   3.824531,
   3.82457,
   3.824609,
   3.824648,
   3.824688,
   3.824727,
   3.824766,
   3.824805,
   3.824844,
   3.824883,
   3.824922,
   3.824961,
   3.825,
   3.825078,
   3.825156,
   3.825234,
   3.825312,
   3.825391,
   3.825469,
   3.825547,
   3.825625,
   3.825703,
   3.825781,
   3.825859,
   3.825938,
   3.826016,
   3.826094,
   3.82625,
   3.826563,
   3.826719,
   3.826875,
   3.826953,
   3.827031,
   3.827109,
   3.827187,
   3.827266,
   3.827344,
   3.827422,
   3.8275,
   3.827578,
   3.827656,
   3.827734,
   3.827813,
   3.827891,
   3.827969,
   3.828047,
   3.828125,
   3.828203,
   3.828281,
   3.828359,
   3.828437,
   3.828516,
   3.828594,
   3.828672,
   3.82875,
   3.828828,
   3.828906,
   3.828984,
   3.829063,
   3.829141,
   3.829219,
   3.829297,
   3.829375,
   3.829453,
   3.829531,
   3.829609,
   3.829687,
   3.829844,
   3.83,
   3.830156,
   3.830312,
   3.830469,
   3.830625,
   3.830781,
   3.830938,
   3.831094,
   3.83125,
   3.831406,
   3.831562,
   3.831719,
   3.831875,
   3.832031,
   3.832187,
   3.8325,
   3.832813,
   3.833125,
   3.833438,
   3.83375,
   3.834062,
   3.834375,
   3.835,
   3.835625,
   3.83625,
   3.836875,
   3.8375,
   3.83875,
   3.84,
   3.84125,
   3.8425,
   3.84375,
   3.845,
   3.84625,
   3.8475,
   3.84875,
   3.85,
   3.85,
   3.85};
   Double_t Fit2D_BSS&Cnv_3823__psi2_Int[mbpsi2|aux_rng1]_Norm[mbpsi2,mpsi2]_Comp[SS_BSS&Cnv_3823__psi2]_fy19[237] = {
   0,
   0.0007270453,
   0.001155444,
   0.001859781,
   0.003030523,
   0.005000337,
   0.008357151,
   0.01415453,
   0.02430822,
   0.04235557,
   0.0749345,
   0.1002665,
   0.1347154,
   0.1817673,
   0.2114803,
   0.246322,
   0.287225,
   0.3353004,
   0.3918735,
   0.4585273,
   0.5371549,
   0.6300233,
   0.7398511,
   0.8021207,
   0.8699031,
   0.9437104,
   1.024105,
   1.111704,
   1.207185,
   1.311292,
   1.424844,
   1.548739,
   1.683969,
   1.831619,
   1.992889,
   2.169098,
   2.361697,
   2.572287,
   2.684874,
   2.802634,
   2.925817,
   3.054683,
   3.189508,
   3.330581,
   3.478204,
   3.632696,
   3.794393,
   3.963645,
   4.140824,
   4.326317,
   4.520535,
   4.723905,
   4.936882,
   5.159939,
   5.393576,
   5.638321,
   5.894724,
   6.16337,
   6.444869,
   6.739867,
   7.04904,
   7.373104,
   7.712808,
   8.068944,
   8.442344,
   8.833885,
   9.244486,
   9.672326,
   10.11007,
   10.55681,
   11.01201,
   11.47508,
   11.94537,
   12.42221,
   13.39254,
   14.37963,
   15.37634,
   16.3749,
   17.36701,
   18.34391,
   18.82383,
   19.29653,
   19.76085,
   20.21562,
   20.65968,
   21.09189,
   21.51108,
   21.91615,
   22.30599,
   22.67951,
   23.03568,
   23.37349,
   23.69197,
   23.84367,
   23.9902,
   24.13145,
   24.26731,
   24.3977,
   24.5225,
   24.64163,
   24.75499,
   24.86251,
   24.96411,
   25.0597,
   25.14921,
   25.23258,
   25.30975,
   25.38065,
   25.44523,
   25.50345,
   25.55525,
   25.6006,
   25.63946,
   25.67181,
   25.69762,
   25.71686,
   25.72953,
   25.73562,
   25.73512,
   25.72802,
   25.71434,
   25.69409,
   25.66728,
   25.63393,
   25.59407,
   25.54773,
   25.49494,
   25.43575,
   25.3702,
   25.29833,
   25.22021,
   25.1359,
   25.04545,
   24.94893,
   24.84643,
   24.73801,
   24.62375,
   24.50375,
   24.37809,
   24.24686,
   24.11016,
   23.9681,
   23.82077,
   23.51075,
   23.18101,
   22.8325,
   22.46619,
   22.08314,
   21.68439,
   21.27103,
   20.8442,
   20.40502,
   19.95464,
   19.49422,
   19.02493,
   18.54792,
   18.06436,
   17.08216,
   15.08845,
   14.09375,
   13.11079,
   12.62591,
   12.14652,
   11.67337,
   11.20716,
   10.74855,
   10.29816,
   9.856547,
   9.424215,
   9.005362,
   8.605866,
   8.224895,
   7.861553,
   7.51499,
   7.184398,
   6.869009,
   6.568094,
   6.28096,
   6.006949,
   5.745435,
   5.495823,
   5.257548,
   5.030074,
   4.812889,
   4.605507,
   4.407468,
   4.218332,
   4.037681,
   3.865119,
   3.700267,
   3.542766,
   3.392274,
   3.248466,
   3.111032,
   2.979677,
   2.85412,
   2.734096,
   2.509635,
   2.304405,
   2.116689,
   1.94493,
   1.787716,
   1.643764,
   1.511909,
   1.391093,
   1.280352,
   1.178812,
   1.085677,
   1.000222,
   0.9217871,
   0.849772,
   0.7836293,
   0.7228603,
   0.6156644,
   0.5250047,
   0.4482333,
   0.3831413,
   0.327884,
   0.2809186,
   0.2409532,
   0.1778628,
   0.131863,
   0.09817362,
   0.07339247,
   0.05508665,
   0.03139602,
   0.01816149,
   0.01065577,
   0.006337539,
   0.003818967,
   0.002330741,
   0.001440307,
   0.0009011433,
   0.0005709381,
   0.0003666632,
   0.0003666632,
   0};
   graph = new TGraph(237,Fit2D_BSS&Cnv_3823__psi2_Int[mbpsi2|aux_rng1]_Norm[mbpsi2,mpsi2]_Comp[SS_BSS&Cnv_3823__psi2]_fx19,Fit2D_BSS&Cnv_3823__psi2_Int[mbpsi2|aux_rng1]_Norm[mbpsi2,mpsi2]_Comp[SS_BSS&Cnv_3823__psi2]_fy19);
   graph->SetName("Fit2D_BSS&Cnv_3823__psi2_Int[mbpsi2|aux_rng1]_Norm[mbpsi2,mpsi2]_Comp[SS_BSS&Cnv_3823__psi2]");
   graph->SetTitle("Projection of Fit2D(BSS&Cnv_3823__psi2)");

   ci = 1179;
   color = new TColor(ci, 1, 0, 0, " ", 0.35);
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmbpsi2oRaux_rng1cB_NormoBmbpsi2cOmpsi2cB_CompoBSS_BSSaNCnv_3823__psi2cB19 = new TH1F("Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmbpsi2oRaux_rng1cB_NormoBmbpsi2cOmpsi2cB_CompoBSS_BSSaNCnv_3823__psi2cB19","Projection of Fit2D(BSS&Cnv_3823__psi2)",237,3.795,3.855);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmbpsi2oRaux_rng1cB_NormoBmbpsi2cOmpsi2cB_CompoBSS_BSSaNCnv_3823__psi2cB19->SetMinimum(0);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmbpsi2oRaux_rng1cB_NormoBmbpsi2cOmpsi2cB_CompoBSS_BSSaNCnv_3823__psi2cB19->SetMaximum(28.30918);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmbpsi2oRaux_rng1cB_NormoBmbpsi2cOmpsi2cB_CompoBSS_BSSaNCnv_3823__psi2cB19->SetDirectory(0);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmbpsi2oRaux_rng1cB_NormoBmbpsi2cOmpsi2cB_CompoBSS_BSSaNCnv_3823__psi2cB19->SetStats(0);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmbpsi2oRaux_rng1cB_NormoBmbpsi2cOmpsi2cB_CompoBSS_BSSaNCnv_3823__psi2cB19->SetMarkerStyle(20);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmbpsi2oRaux_rng1cB_NormoBmbpsi2cOmpsi2cB_CompoBSS_BSSaNCnv_3823__psi2cB19->SetMarkerSize(1.2);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmbpsi2oRaux_rng1cB_NormoBmbpsi2cOmpsi2cB_CompoBSS_BSSaNCnv_3823__psi2cB19->GetXaxis()->SetNdivisions(505);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmbpsi2oRaux_rng1cB_NormoBmbpsi2cOmpsi2cB_CompoBSS_BSSaNCnv_3823__psi2cB19->GetXaxis()->SetLabelFont(132);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmbpsi2oRaux_rng1cB_NormoBmbpsi2cOmpsi2cB_CompoBSS_BSSaNCnv_3823__psi2cB19->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmbpsi2oRaux_rng1cB_NormoBmbpsi2cOmpsi2cB_CompoBSS_BSSaNCnv_3823__psi2cB19->GetXaxis()->SetLabelSize(0.0705);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmbpsi2oRaux_rng1cB_NormoBmbpsi2cOmpsi2cB_CompoBSS_BSSaNCnv_3823__psi2cB19->GetXaxis()->SetTitleSize(-1);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmbpsi2oRaux_rng1cB_NormoBmbpsi2cOmpsi2cB_CompoBSS_BSSaNCnv_3823__psi2cB19->GetXaxis()->SetTitleOffset(1);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmbpsi2oRaux_rng1cB_NormoBmbpsi2cOmpsi2cB_CompoBSS_BSSaNCnv_3823__psi2cB19->GetXaxis()->SetTitleFont(132);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmbpsi2oRaux_rng1cB_NormoBmbpsi2cOmpsi2cB_CompoBSS_BSSaNCnv_3823__psi2cB19->GetYaxis()->SetLabelFont(132);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmbpsi2oRaux_rng1cB_NormoBmbpsi2cOmpsi2cB_CompoBSS_BSSaNCnv_3823__psi2cB19->GetYaxis()->SetLabelSize(0.0705);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmbpsi2oRaux_rng1cB_NormoBmbpsi2cOmpsi2cB_CompoBSS_BSSaNCnv_3823__psi2cB19->GetYaxis()->SetTitleSize(0.0705);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmbpsi2oRaux_rng1cB_NormoBmbpsi2cOmpsi2cB_CompoBSS_BSSaNCnv_3823__psi2cB19->GetYaxis()->SetTitleFont(132);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmbpsi2oRaux_rng1cB_NormoBmbpsi2cOmpsi2cB_CompoBSS_BSSaNCnv_3823__psi2cB19->GetZaxis()->SetLabelFont(132);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmbpsi2oRaux_rng1cB_NormoBmbpsi2cOmpsi2cB_CompoBSS_BSSaNCnv_3823__psi2cB19->GetZaxis()->SetLabelSize(0.0705);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmbpsi2oRaux_rng1cB_NormoBmbpsi2cOmpsi2cB_CompoBSS_BSSaNCnv_3823__psi2cB19->GetZaxis()->SetTitleSize(0.0705);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmbpsi2oRaux_rng1cB_NormoBmbpsi2cOmpsi2cB_CompoBSS_BSSaNCnv_3823__psi2cB19->GetZaxis()->SetTitleOffset(1);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmbpsi2oRaux_rng1cB_NormoBmbpsi2cOmpsi2cB_CompoBSS_BSSaNCnv_3823__psi2cB19->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit2D_BSS&Cnv_3823__psi2_Int[mbpsi2|aux_rng1]_Norm[mbpsi2,mpsi2]_Comp[SS_BSS&Cnv_3823__psi2]19);
   
   graph->Draw("fl");
   
   Double_t Fit2D_BSS&Cnv_3823__psi2_Int[mbpsi2|aux_rng1]_Norm[mbpsi2,mpsi2]_fx20[191] = {
   3.79875,
   3.79875,
   3.8,
   3.80125,
   3.8025,
   3.80375,
   3.805,
   3.80625,
   3.8075,
   3.80875,
   3.81,
   3.81125,
   3.811875,
   3.8125,
   3.813125,
   3.81375,
   3.814375,
   3.814687,
   3.815,
   3.815313,
   3.815625,
   3.815937,
   3.81625,
   3.816562,
   3.816719,
   3.816875,
   3.817031,
   3.817187,
   3.817344,
   3.8175,
   3.817656,
   3.817813,
   3.817969,
   3.818125,
   3.818281,
   3.818437,
   3.818594,
   3.81875,
   3.818906,
   3.818984,
   3.819063,
   3.819141,
   3.819219,
   3.819297,
   3.819375,
   3.819453,
   3.819531,
   3.819609,
   3.819687,
   3.819766,
   3.819844,
   3.819922,
   3.82,
   3.820078,
   3.820156,
   3.820234,
   3.820312,
   3.820391,
   3.820469,
   3.820547,
   3.820625,
   3.820703,
   3.820781,
   3.820859,
   3.820937,
   3.821094,
   3.82125,
   3.821875,
   3.822031,
   3.822188,
   3.822266,
   3.822344,
   3.822422,
   3.8225,
   3.822578,
   3.822656,
   3.822734,
   3.822812,
   3.822891,
   3.822969,
   3.823047,
   3.823125,
   3.823203,
   3.823281,
   3.823359,
   3.823437,
   3.823516,
   3.823594,
   3.823672,
   3.82375,
   3.823828,
   3.823906,
   3.823984,
   3.824063,
   3.824141,
   3.824219,
   3.824297,
   3.824375,
   3.824453,
   3.824531,
   3.824609,
   3.824688,
   3.824766,
   3.824844,
   3.824922,
   3.825,
   3.825078,
   3.825156,
   3.825234,
   3.825312,
   3.825391,
   3.825469,
   3.825547,
   3.825625,
   3.825703,
   3.825781,
   3.825859,
   3.825938,
   3.826094,
   3.82625,
   3.826563,
   3.826719,
   3.826875,
   3.827031,
   3.827187,
   3.827266,
   3.827344,
   3.827422,
   3.8275,
   3.827578,
   3.827656,
   3.827734,
   3.827813,
   3.827891,
   3.827969,
   3.828047,
   3.828125,
   3.828203,
   3.828281,
   3.828359,
   3.828437,
   3.828516,
   3.828594,
   3.828672,
   3.82875,
   3.828828,
   3.828906,
   3.828984,
   3.829063,
   3.829141,
   3.829219,
   3.829375,
   3.829531,
   3.829687,
   3.829844,
   3.83,
   3.830156,
   3.830312,
   3.830469,
   3.830625,
   3.830781,
   3.830938,
   3.831094,
   3.83125,
   3.831406,
   3.831562,
   3.831875,
   3.832187,
   3.8325,
   3.832813,
   3.833125,
   3.833438,
   3.83375,
   3.834375,
   3.835,
   3.835625,
   3.83625,
   3.8375,
   3.83875,
   3.84,
   3.84125,
   3.8425,
   3.84375,
   3.845,
   3.84625,
   3.8475,
   3.84875,
   3.85,
   3.85,
   3.85125,
   3.85125};
   Double_t Fit2D_BSS&Cnv_3823__psi2_Int[mbpsi2|aux_rng1]_Norm[mbpsi2,mpsi2]_fy20[191] = {
   0,
   52.1093,
   52.1093,
   52.70218,
   53.29516,
   53.88845,
   54.48241,
   55.07766,
   55.67531,
   56.2774,
   56.88769,
   57.51323,
   57.83554,
   58.16749,
   58.51279,
   58.87664,
   59.2664,
   59.4741,
   59.6925,
   59.92362,
   60.16986,
   60.43411,
   60.71985,
   61.03123,
   61.19808,
   61.3733,
   61.55768,
   61.7521,
   61.95751,
   62.17496,
   62.40561,
   62.65073,
   62.91172,
   63.19013,
   63.48766,
   63.80618,
   64.14776,
   64.51468,
   64.90947,
   65.11816,
   65.33489,
   65.56004,
   65.79403,
   66.03729,
   66.29027,
   66.55346,
   66.82737,
   67.11251,
   67.40947,
   67.71881,
   68.04116,
   68.37717,
   68.72753,
   69.09295,
   69.47419,
   69.87206,
   70.28739,
   70.72107,
   71.17402,
   71.64723,
   72.13877,
   72.64082,
   73.15244,
   73.67304,
   74.20201,
   75.28226,
   76.38716,
   80.90571,
   82.01758,
   83.10363,
   83.63392,
   84.15405,
   84.66281,
   85.15896,
   85.64129,
   86.1086,
   86.55971,
   86.9935,
   87.40884,
   87.80466,
   88.17994,
   88.53371,
   88.86502,
   89.17303,
   89.45693,
   89.71598,
   89.94951,
   90.15693,
   90.33772,
   90.49144,
   90.61775,
   90.71635,
   90.78708,
   90.82981,
   90.84453,
   90.83131,
   90.7903,
   90.72175,
   90.62597,
   90.50337,
   90.35442,
   90.1797,
   89.97984,
   89.75555,
   89.5076,
   89.23683,
   88.94414,
   88.63049,
   88.29688,
   87.94438,
   87.57406,
   87.18706,
   86.78455,
   86.36771,
   85.93774,
   85.49587,
   85.04333,
   84.58136,
   83.63406,
   82.66375,
   80.692,
   79.7084,
   78.73728,
   77.78602,
   76.86123,
   76.4106,
   75.96871,
   75.53614,
   75.11343,
   74.70505,
   74.31724,
   73.94911,
   73.59973,
   73.26817,
   72.95358,
   72.65516,
   72.37211,
   72.10371,
   71.84925,
   71.60808,
   71.37955,
   71.16308,
   70.95808,
   70.76401,
   70.58036,
   70.40664,
   70.24238,
   70.08714,
   69.9405,
   69.80204,
   69.6714,
   69.43212,
   69.21995,
   69.03243,
   68.86736,
   68.72273,
   68.5967,
   68.48763,
   68.39402,
   68.3145,
   68.24783,
   68.19289,
   68.14865,
   68.11419,
   68.08865,
   68.07128,
   68.05827,
   68.07026,
   68.10318,
   68.15368,
   68.21891,
   68.29655,
   68.38463,
   68.5858,
   68.81226,
   69.05683,
   69.31443,
   69.85528,
   70.41654,
   70.98868,
   71.5667,
   72.14789,
   72.73077,
   73.31453,
   73.8987,
   74.48302,
   75.06734,
   75.65156,
   75.65156,
   75.65156,
   0};
   graph = new TGraph(191,Fit2D_BSS&Cnv_3823__psi2_Int[mbpsi2|aux_rng1]_Norm[mbpsi2,mpsi2]_fx20,Fit2D_BSS&Cnv_3823__psi2_Int[mbpsi2|aux_rng1]_Norm[mbpsi2,mpsi2]_fy20);
   graph->SetName("Fit2D_BSS&Cnv_3823__psi2_Int[mbpsi2|aux_rng1]_Norm[mbpsi2,mpsi2]");
   graph->SetTitle("Projection of Fit2D(BSS&Cnv_3823__psi2)");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff9933");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmbpsi2oRaux_rng1cB_NormoBmbpsi2cOmpsi2cB20 = new TH1F("Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmbpsi2oRaux_rng1cB_NormoBmbpsi2cOmpsi2cB20","Projection of Fit2D(BSS&Cnv_3823__psi2)",191,3.7935,3.8565);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmbpsi2oRaux_rng1cB_NormoBmbpsi2cOmpsi2cB20->SetMinimum(0);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmbpsi2oRaux_rng1cB_NormoBmbpsi2cOmpsi2cB20->SetMaximum(99.92898);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmbpsi2oRaux_rng1cB_NormoBmbpsi2cOmpsi2cB20->SetDirectory(0);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmbpsi2oRaux_rng1cB_NormoBmbpsi2cOmpsi2cB20->SetStats(0);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmbpsi2oRaux_rng1cB_NormoBmbpsi2cOmpsi2cB20->SetMarkerStyle(20);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmbpsi2oRaux_rng1cB_NormoBmbpsi2cOmpsi2cB20->SetMarkerSize(1.2);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmbpsi2oRaux_rng1cB_NormoBmbpsi2cOmpsi2cB20->GetXaxis()->SetNdivisions(505);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmbpsi2oRaux_rng1cB_NormoBmbpsi2cOmpsi2cB20->GetXaxis()->SetLabelFont(132);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmbpsi2oRaux_rng1cB_NormoBmbpsi2cOmpsi2cB20->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmbpsi2oRaux_rng1cB_NormoBmbpsi2cOmpsi2cB20->GetXaxis()->SetLabelSize(0.0705);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmbpsi2oRaux_rng1cB_NormoBmbpsi2cOmpsi2cB20->GetXaxis()->SetTitleSize(-1);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmbpsi2oRaux_rng1cB_NormoBmbpsi2cOmpsi2cB20->GetXaxis()->SetTitleOffset(1);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmbpsi2oRaux_rng1cB_NormoBmbpsi2cOmpsi2cB20->GetXaxis()->SetTitleFont(132);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmbpsi2oRaux_rng1cB_NormoBmbpsi2cOmpsi2cB20->GetYaxis()->SetLabelFont(132);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmbpsi2oRaux_rng1cB_NormoBmbpsi2cOmpsi2cB20->GetYaxis()->SetLabelSize(0.0705);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmbpsi2oRaux_rng1cB_NormoBmbpsi2cOmpsi2cB20->GetYaxis()->SetTitleSize(0.0705);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmbpsi2oRaux_rng1cB_NormoBmbpsi2cOmpsi2cB20->GetYaxis()->SetTitleFont(132);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmbpsi2oRaux_rng1cB_NormoBmbpsi2cOmpsi2cB20->GetZaxis()->SetLabelFont(132);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmbpsi2oRaux_rng1cB_NormoBmbpsi2cOmpsi2cB20->GetZaxis()->SetLabelSize(0.0705);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmbpsi2oRaux_rng1cB_NormoBmbpsi2cOmpsi2cB20->GetZaxis()->SetTitleSize(0.0705);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmbpsi2oRaux_rng1cB_NormoBmbpsi2cOmpsi2cB20->GetZaxis()->SetTitleOffset(1);
   Graph_Fit2D_BSSaNCnv_3823__psi2_IntoBmbpsi2oRaux_rng1cB_NormoBmbpsi2cOmpsi2cB20->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit2D_BSS&Cnv_3823__psi2_Int[mbpsi2|aux_rng1]_Norm[mbpsi2,mpsi2]20);
   
   graph->Draw("l");
   
   Double_t h_ds_1000_CutRange[aux_rng1]_fx3004[40] = {
   3.800625,
   3.801875,
   3.803125,
   3.804375,
   3.805625,
   3.806875,
   3.808125,
   3.809375,
   3.810625,
   3.811875,
   3.813125,
   3.814375,
   3.815625,
   3.816875,
   3.818125,
   3.819375,
   3.820625,
   3.821875,
   3.823125,
   3.824375,
   3.825625,
   3.826875,
   3.828125,
   3.829375,
   3.830625,
   3.831875,
   3.833125,
   3.834375,
   3.835625,
   3.836875,
   3.838125,
   3.839375,
   3.840625,
   3.841875,
   3.843125,
   3.844375,
   3.845625,
   3.846875,
   3.848125,
   3.849375};
   Double_t h_ds_1000_CutRange[aux_rng1]_fy3004[40] = {
   54,
   60,
   61,
   47,
   61,
   52,
   68,
   62,
   55,
   58,
   52,
   59,
   49,
   59,
   54,
   61,
   78,
   83,
   80,
   92,
   94,
   67,
   75,
   66,
   68,
   65,
   82,
   51,
   70,
   60,
   67,
   48,
   69,
   80,
   90,
   77,
   81,
   87,
   78,
   79};
   Double_t h_ds_1000_CutRange[aux_rng1]_felx3004[40] = {
   0.000625,
   0.000625,
   0.000625,
   0.000625,
   0.000625,
   0.000625,
   0.000625,
   0.000625,
   0.000625,
   0.000625,
   0.000625,
   0.000625,
   0.000625,
   0.000625,
   0.000625,
   0.000625,
   0.000625,
   0.000625,
   0.000625,
   0.000625,
   0.000625,
   0.000625,
   0.000625,
   0.000625,
   0.000625,
   0.000625,
   0.000625,
   0.000625,
   0.000625,
   0.000625,
   0.000625,
   0.000625,
   0.000625,
   0.000625,
   0.000625,
   0.000625,
   0.000625,
   0.000625,
   0.000625,
   0.000625};
   Double_t h_ds_1000_CutRange[aux_rng1]_fely3004[40] = {
   7.32564,
   7.724317,
   7.788779,
   6.831172,
   7.788779,
   7.187836,
   8.225883,
   7.852713,
   7.39358,
   7.593751,
   7.187836,
   7.659312,
   6.976026,
   7.659312,
   7.32564,
   7.788779,
   8.812788,
   9.092044,
   8.925539,
   9.574201,
   9.678086,
   8.164873,
   8.640903,
   8.103403,
   8.225883,
   8.041463,
   9.036884,
   7.117933,
   8.346566,
   7.724317,
   8.164873,
   6.903979,
   8.286444,
   8.925539,
   9.469177,
   8.755868,
   8.981384,
   9.30942,
   8.812788,
   8.869343};
   Double_t h_ds_1000_CutRange[aux_rng1]_fehx3004[40] = {
   0.000625,
   0.000625,
   0.000625,
   0.000625,
   0.000625,
   0.000625,
   0.000625,
   0.000625,
   0.000625,
   0.000625,
   0.000625,
   0.000625,
   0.000625,
   0.000625,
   0.000625,
   0.000625,
   0.000625,
   0.000625,
   0.000625,
   0.000625,
   0.000625,
   0.000625,
   0.000625,
   0.000625,
   0.000625,
   0.000625,
   0.000625,
   0.000625,
   0.000625,
   0.000625,
   0.000625,
   0.000625,
   0.000625,
   0.000625,
   0.000625,
   0.000625,
   0.000625,
   0.000625,
   0.000625,
   0.000625};
   Double_t h_ds_1000_CutRange[aux_rng1]_fehy3004[40] = {
   8.39385,
   8.789023,
   8.852952,
   7.904289,
   8.852952,
   8.257346,
   9.28666,
   8.916365,
   8.461166,
   8.659564,
   8.257346,
   8.724565,
   8.047634,
   8.724565,
   8.39385,
   8.852952,
   9.869531,
   10.14705,
   9.981567,
   10.62644,
   10.72977,
   9.226102,
   9.698771,
   9.165094,
   9.28666,
   9.103628,
   10.09222,
   8.188122,
   9.406468,
   8.789023,
   9.226102,
   7.97633,
   9.346779,
   9.981567,
   10.522,
   9.812979,
   10.03706,
   10.36314,
   9.869531,
   9.925725};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(40,h_ds_1000_CutRange[aux_rng1]_fx3004,h_ds_1000_CutRange[aux_rng1]_fy3004,h_ds_1000_CutRange[aux_rng1]_felx3004,h_ds_1000_CutRange[aux_rng1]_fehx3004,h_ds_1000_CutRange[aux_rng1]_fely3004,h_ds_1000_CutRange[aux_rng1]_fehy3004);
   grae->SetName("h_ds_1000_CutRange[aux_rng1]");
   grae->SetTitle("Histogram of ds_1000_plot__mpsi2");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.2);
   
   TH1F *Graph_h_ds_1000_CutRangeoBaux_rng1cB3004 = new TH1F("Graph_h_ds_1000_CutRangeoBaux_rng1cB3004","Histogram of ds_1000_plot__mpsi2",100,3.795,3.855);
   Graph_h_ds_1000_CutRangeoBaux_rng1cB3004->SetMinimum(33.71273);
   Graph_h_ds_1000_CutRangeoBaux_rng1cB3004->SetMaximum(111.1859);
   Graph_h_ds_1000_CutRangeoBaux_rng1cB3004->SetDirectory(0);
   Graph_h_ds_1000_CutRangeoBaux_rng1cB3004->SetStats(0);
   Graph_h_ds_1000_CutRangeoBaux_rng1cB3004->SetMarkerStyle(20);
   Graph_h_ds_1000_CutRangeoBaux_rng1cB3004->SetMarkerSize(1.2);
   Graph_h_ds_1000_CutRangeoBaux_rng1cB3004->GetXaxis()->SetNdivisions(505);
   Graph_h_ds_1000_CutRangeoBaux_rng1cB3004->GetXaxis()->SetLabelFont(132);
   Graph_h_ds_1000_CutRangeoBaux_rng1cB3004->GetXaxis()->SetLabelOffset(0.015);
   Graph_h_ds_1000_CutRangeoBaux_rng1cB3004->GetXaxis()->SetLabelSize(0.0705);
   Graph_h_ds_1000_CutRangeoBaux_rng1cB3004->GetXaxis()->SetTitleSize(-1);
   Graph_h_ds_1000_CutRangeoBaux_rng1cB3004->GetXaxis()->SetTitleOffset(1);
   Graph_h_ds_1000_CutRangeoBaux_rng1cB3004->GetXaxis()->SetTitleFont(132);
   Graph_h_ds_1000_CutRangeoBaux_rng1cB3004->GetYaxis()->SetLabelFont(132);
   Graph_h_ds_1000_CutRangeoBaux_rng1cB3004->GetYaxis()->SetLabelSize(0.0705);
   Graph_h_ds_1000_CutRangeoBaux_rng1cB3004->GetYaxis()->SetTitleSize(0.0705);
   Graph_h_ds_1000_CutRangeoBaux_rng1cB3004->GetYaxis()->SetTitleFont(132);
   Graph_h_ds_1000_CutRangeoBaux_rng1cB3004->GetZaxis()->SetLabelFont(132);
   Graph_h_ds_1000_CutRangeoBaux_rng1cB3004->GetZaxis()->SetLabelSize(0.0705);
   Graph_h_ds_1000_CutRangeoBaux_rng1cB3004->GetZaxis()->SetTitleSize(0.0705);
   Graph_h_ds_1000_CutRangeoBaux_rng1cB3004->GetZaxis()->SetTitleOffset(1);
   Graph_h_ds_1000_CutRangeoBaux_rng1cB3004->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_ds_1000_CutRange[aux_rng1]3004);
   
   grae->Draw("zp");
   
   TH1D *frame_14760bd0__8 = new TH1D("frame_14760bd0__8","A RooPlot of \"m134BC*1\"",40,3.8,3.85);
   frame_14760bd0__8->SetBinContent(1,109.9663);
   frame_14760bd0__8->SetMinimum(-1e-10);
   frame_14760bd0__8->SetMaximum(150);
   frame_14760bd0__8->SetEntries(1);
   frame_14760bd0__8->SetDirectory(0);
   frame_14760bd0__8->SetStats(0);
   frame_14760bd0__8->SetMarkerStyle(20);
   frame_14760bd0__8->SetMarkerSize(1.2);
   frame_14760bd0__8->GetXaxis()->SetNdivisions(505);
   frame_14760bd0__8->GetXaxis()->SetLabelFont(132);
   frame_14760bd0__8->GetXaxis()->SetLabelOffset(0.015);
   frame_14760bd0__8->GetXaxis()->SetLabelSize(0.06);
   frame_14760bd0__8->GetXaxis()->SetTitleSize(-1);
   frame_14760bd0__8->GetXaxis()->SetTitleOffset(1);
   frame_14760bd0__8->GetXaxis()->SetTitleFont(132);
   frame_14760bd0__8->GetYaxis()->SetNdivisions(-403);
   frame_14760bd0__8->GetYaxis()->SetLabelFont(132);
   frame_14760bd0__8->GetYaxis()->SetLabelOffset(0.01);
   frame_14760bd0__8->GetYaxis()->SetLabelSize(0.06);
   frame_14760bd0__8->GetYaxis()->SetTitleSize(0.0705);
   frame_14760bd0__8->GetYaxis()->SetTitleFont(132);
   frame_14760bd0__8->GetZaxis()->SetLabelFont(132);
   frame_14760bd0__8->GetZaxis()->SetLabelSize(0.0705);
   frame_14760bd0__8->GetZaxis()->SetTitleSize(0.0705);
   frame_14760bd0__8->GetZaxis()->SetTitleOffset(1);
   frame_14760bd0__8->GetZaxis()->SetTitleFont(132);
   frame_14760bd0__8->Draw("AXISSAME");
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig2e.C <==
void gamma_X_chic()
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Fri May 22 14:51:43 2020) by ROOT version 6.16/00
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",112,135,1002,826);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(5.178313,-175.6098,5.359036,1287.805);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.12);
   glCanvas->SetRightMargin(0.05);
   glCanvas->SetTopMargin(0.06);
   glCanvas->SetBottomMargin(0.12);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1D *frame_14beb8a0__9 = new TH1D("frame_14beb8a0__9","A RooPlot of \"m1234cPVM*1\"",50,5.2,5.35);
   frame_14beb8a0__9->SetBinContent(1,934.3215);
   frame_14beb8a0__9->SetMinimum(-1e-10);
   frame_14beb8a0__9->SetMaximum(1200);
   frame_14beb8a0__9->SetEntries(1);
   frame_14beb8a0__9->SetDirectory(0);
   frame_14beb8a0__9->SetStats(0);
   frame_14beb8a0__9->SetMarkerStyle(20);
   frame_14beb8a0__9->SetMarkerSize(1.2);
   frame_14beb8a0__9->GetXaxis()->SetNdivisions(505);
   frame_14beb8a0__9->GetXaxis()->SetLabelFont(132);
   frame_14beb8a0__9->GetXaxis()->SetLabelOffset(0.015);
   frame_14beb8a0__9->GetXaxis()->SetLabelSize(0.06);
   frame_14beb8a0__9->GetXaxis()->SetTitleSize(-1);
   frame_14beb8a0__9->GetXaxis()->SetTitleOffset(1);
   frame_14beb8a0__9->GetXaxis()->SetTitleFont(132);
   frame_14beb8a0__9->GetYaxis()->SetNdivisions(-3000406);
   frame_14beb8a0__9->GetYaxis()->SetLabelFont(132);
   frame_14beb8a0__9->GetYaxis()->SetLabelOffset(0.01);
   frame_14beb8a0__9->GetYaxis()->SetLabelSize(0.06);
   frame_14beb8a0__9->GetYaxis()->SetTitleSize(0.0705);
   frame_14beb8a0__9->GetYaxis()->SetTitleFont(132);
   frame_14beb8a0__9->GetZaxis()->SetLabelFont(132);
   frame_14beb8a0__9->GetZaxis()->SetLabelSize(0.0705);
   frame_14beb8a0__9->GetZaxis()->SetTitleSize(0.0705);
   frame_14beb8a0__9->GetZaxis()->SetTitleOffset(1);
   frame_14beb8a0__9->GetZaxis()->SetTitleFont(132);
   frame_14beb8a0__9->Draw("FUNC");
   
   Double_t Fit2D_BSN&Cnv_3872__chic_Int[mchic|aux_rng2]_Norm[mbchic,mchic]_Comp[ps2D_BXY_N]_fx21[78] = {
   5.197,
   5.197,
   5.2,
   5.2015,
   5.203,
   5.2045,
   5.206,
   5.2075,
   5.209,
   5.2105,
   5.212,
   5.2135,
   5.215,
   5.2165,
   5.218,
   5.2195,
   5.221,
   5.2225,
   5.224,
   5.2255,
   5.227,
   5.2285,
   5.23,
   5.2315,
   5.233,
   5.2345,
   5.236,
   5.2375,
   5.239,
   5.2405,
   5.242,
   5.2435,
   5.245,
   5.2465,
   5.248,
   5.2495,
   5.251,
   5.2525,
   5.254,
   5.2555,
   5.257,
   5.2585,
   5.26,
   5.2615,
   5.263,
   5.2645,
   5.266,
   5.269,
   5.272,
   5.275,
   5.278,
   5.281,
   5.284,
   5.287,
   5.29,
   5.293,
   5.296,
   5.299,
   5.302,
   5.305,
   5.308,
   5.311,
   5.314,
   5.317,
   5.32,
   5.323,
   5.326,
   5.329,
   5.332,
   5.335,
   5.338,
   5.341,
   5.344,
   5.347,
   5.35,
   5.35,
   5.353,
   5.353};
   Double_t Fit2D_BSN&Cnv_3872__chic_Int[mchic|aux_rng2]_Norm[mbchic,mchic]_Comp[ps2D_BXY_N]_fy21[78] = {
   0,
   12.82091,
   12.82091,
   12.83755,
   12.8523,
   12.86519,
   12.87626,
   12.88555,
   12.89309,
   12.89893,
   12.90309,
   12.90562,
   12.90656,
   12.90592,
   12.90376,
   12.9001,
   12.89498,
   12.88842,
   12.88047,
   12.87114,
   12.86048,
   12.84852,
   12.83527,
   12.82078,
   12.80507,
   12.78817,
   12.77011,
   12.75091,
   12.7306,
   12.70921,
   12.68677,
   12.6633,
   12.63882,
   12.61336,
   12.58695,
   12.55961,
   12.53135,
   12.50222,
   12.47222,
   12.44138,
   12.40972,
   12.37727,
   12.34404,
   12.31006,
   12.27535,
   12.23992,
   12.2038,
   12.12955,
   12.05275,
   11.97356,
   11.8921,
   11.80853,
   11.72296,
   11.63552,
   11.54634,
   11.45553,
   11.3632,
   11.26947,
   11.17444,
   11.07821,
   10.98088,
   10.88254,
   10.78328,
   10.68318,
   10.58234,
   10.48083,
   10.37872,
   10.2761,
   10.17303,
   10.06958,
   9.965818,
   9.861803,
   9.757595,
   9.653254,
   9.548834,
   9.548834,
   9.548834,
   0};
   TGraph *graph = new TGraph(78,Fit2D_BSN&Cnv_3872__chic_Int[mchic|aux_rng2]_Norm[mbchic,mchic]_Comp[ps2D_BXY_N]_fx21,Fit2D_BSN&Cnv_3872__chic_Int[mchic|aux_rng2]_Norm[mbchic,mchic]_Comp[ps2D_BXY_N]_fy21);
   graph->SetName("Fit2D_BSN&Cnv_3872__chic_Int[mchic|aux_rng2]_Norm[mbchic,mchic]_Comp[ps2D_BXY_N]");
   graph->SetTitle("Projection of Fit2D(BSN&Cnv_3872__chic)");
   graph->SetFillStyle(1000);
   graph->SetLineStyle(15);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmchicoRaux_rng2cB_NormoBmbchiccOmchiccB_CompoBps2D_BXY_NcB21 = new TH1F("Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmchicoRaux_rng2cB_NormoBmbchiccOmchiccB_CompoBps2D_BXY_NcB21","Projection of Fit2D(BSN&Cnv_3872__chic)",100,5.1814,5.3686);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmchicoRaux_rng2cB_NormoBmbchiccOmchiccB_CompoBps2D_BXY_NcB21->SetMinimum(0);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmchicoRaux_rng2cB_NormoBmbchiccOmchiccB_CompoBps2D_BXY_NcB21->SetMaximum(14.19721);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmchicoRaux_rng2cB_NormoBmbchiccOmchiccB_CompoBps2D_BXY_NcB21->SetDirectory(0);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmchicoRaux_rng2cB_NormoBmbchiccOmchiccB_CompoBps2D_BXY_NcB21->SetStats(0);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmchicoRaux_rng2cB_NormoBmbchiccOmchiccB_CompoBps2D_BXY_NcB21->SetMarkerStyle(20);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmchicoRaux_rng2cB_NormoBmbchiccOmchiccB_CompoBps2D_BXY_NcB21->SetMarkerSize(1.2);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmchicoRaux_rng2cB_NormoBmbchiccOmchiccB_CompoBps2D_BXY_NcB21->GetXaxis()->SetNdivisions(505);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmchicoRaux_rng2cB_NormoBmbchiccOmchiccB_CompoBps2D_BXY_NcB21->GetXaxis()->SetLabelFont(132);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmchicoRaux_rng2cB_NormoBmbchiccOmchiccB_CompoBps2D_BXY_NcB21->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmchicoRaux_rng2cB_NormoBmbchiccOmchiccB_CompoBps2D_BXY_NcB21->GetXaxis()->SetLabelSize(0.0705);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmchicoRaux_rng2cB_NormoBmbchiccOmchiccB_CompoBps2D_BXY_NcB21->GetXaxis()->SetTitleSize(-1);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmchicoRaux_rng2cB_NormoBmbchiccOmchiccB_CompoBps2D_BXY_NcB21->GetXaxis()->SetTitleOffset(1);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmchicoRaux_rng2cB_NormoBmbchiccOmchiccB_CompoBps2D_BXY_NcB21->GetXaxis()->SetTitleFont(132);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmchicoRaux_rng2cB_NormoBmbchiccOmchiccB_CompoBps2D_BXY_NcB21->GetYaxis()->SetLabelFont(132);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmchicoRaux_rng2cB_NormoBmbchiccOmchiccB_CompoBps2D_BXY_NcB21->GetYaxis()->SetLabelSize(0.0705);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmchicoRaux_rng2cB_NormoBmbchiccOmchiccB_CompoBps2D_BXY_NcB21->GetYaxis()->SetTitleSize(0.0705);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmchicoRaux_rng2cB_NormoBmbchiccOmchiccB_CompoBps2D_BXY_NcB21->GetYaxis()->SetTitleFont(132);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmchicoRaux_rng2cB_NormoBmbchiccOmchiccB_CompoBps2D_BXY_NcB21->GetZaxis()->SetLabelFont(132);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmchicoRaux_rng2cB_NormoBmbchiccOmchiccB_CompoBps2D_BXY_NcB21->GetZaxis()->SetLabelSize(0.0705);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmchicoRaux_rng2cB_NormoBmbchiccOmchiccB_CompoBps2D_BXY_NcB21->GetZaxis()->SetTitleSize(0.0705);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmchicoRaux_rng2cB_NormoBmbchiccOmchiccB_CompoBps2D_BXY_NcB21->GetZaxis()->SetTitleOffset(1);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmchicoRaux_rng2cB_NormoBmbchiccOmchiccB_CompoBps2D_BXY_NcB21->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit2D_BSN&Cnv_3872__chic_Int[mchic|aux_rng2]_Norm[mbchic,mchic]_Comp[ps2D_BXY_N]21);
   
   graph->Draw("l");
   
   Double_t Fit2D_BSN&Cnv_3872__chic_Int[mchic|aux_rng2]_Norm[mbchic,mchic]_Comp[SB_BSN&Cnv_3872__chic]_fx22[230] = {
   5.2,
   5.2,
   5.203,
   5.206,
   5.209,
   5.212,
   5.215,
   5.218,
   5.221,
   5.224,
   5.227,
   5.23,
   5.233,
   5.236,
   5.239,
   5.242,
   5.2435,
   5.245,
   5.2465,
   5.248,
   5.2495,
   5.251,
   5.25175,
   5.2525,
   5.25325,
   5.254,
   5.25475,
   5.2555,
   5.25625,
   5.257,
   5.25775,
   5.2585,
   5.258875,
   5.25925,
   5.259625,
   5.26,
   5.260375,
   5.26075,
   5.261125,
   5.2615,
   5.261875,
   5.26225,
   5.262625,
   5.263,
   5.263375,
   5.26375,
   5.264125,
   5.2645,
   5.264687,
   5.264875,
   5.265062,
   5.26525,
   5.265437,
   5.265625,
   5.265813,
   5.266,
   5.266188,
   5.266375,
   5.266563,
   5.26675,
   5.266938,
   5.267125,
   5.267313,
   5.2675,
   5.267688,
   5.267875,
   5.268063,
   5.26825,
   5.268438,
   5.268625,
   5.268813,
   5.269,
   5.269188,
   5.269375,
   5.269563,
   5.26975,
   5.269938,
   5.270125,
   5.270313,
   5.2705,
   5.270875,
   5.27125,
   5.271625,
   5.272,
   5.27275,
   5.273125,
   5.2735,
   5.273875,
   5.274063,
   5.27425,
   5.274438,
   5.274625,
   5.274813,
   5.275,
   5.275188,
   5.275375,
   5.275563,
   5.27575,
   5.275938,
   5.276125,
   5.276313,
   5.2765,
   5.276688,
   5.276875,
   5.277063,
   5.27725,
   5.277438,
   5.277625,
   5.277812,
   5.278,
   5.278187,
   5.278375,
   5.278562,
   5.27875,
   5.278937,
   5.279125,
   5.279312,
   5.2795,
   5.279687,
   5.279875,
   5.280062,
   5.28025,
   5.280437,
   5.280625,
   5.280812,
   5.281,
   5.281187,
   5.281375,
   5.281562,
   5.28175,
   5.281937,
   5.282125,
   5.282312,
   5.2825,
   5.282687,
   5.282875,
   5.283062,
   5.28325,
   5.283437,
   5.283625,
   5.283812,
   5.284,
   5.284187,
   5.284375,
   5.284562,
   5.28475,
   5.285125,
   5.2855,
   5.28625,
   5.286625,
   5.287,
   5.287375,
   5.28775,
   5.287937,
   5.288125,
   5.288312,
   5.2885,
   5.288687,
   5.288875,
   5.289062,
   5.28925,
   5.289438,
   5.289625,
   5.289813,
   5.29,
   5.290188,
   5.290375,
   5.290563,
   5.29075,
   5.290938,
   5.291125,
   5.291313,
   5.2915,
   5.291688,
   5.291875,
   5.292063,
   5.29225,
   5.292438,
   5.292625,
   5.292813,
   5.293,
   5.293188,
   5.293375,
   5.293563,
   5.29375,
   5.293938,
   5.294125,
   5.2945,
   5.294875,
   5.29525,
   5.295625,
   5.296,
   5.296375,
   5.29675,
   5.297125,
   5.2975,
   5.297875,
   5.29825,
   5.298625,
   5.299,
   5.299375,
   5.29975,
   5.3005,
   5.30125,
   5.302,
   5.30275,
   5.3035,
   5.30425,
   5.305,
   5.30575,
   5.3065,
   5.308,
   5.3095,
   5.311,
   5.3125,
   5.314,
   5.317,
   5.32,
   5.323,
   5.326,
   5.329,
   5.332,
   5.335,
   5.338,
   5.341,
   5.344,
   5.347,
   5.35,
   5.35,
   5.35};
   Double_t Fit2D_BSN&Cnv_3872__chic_Int[mchic|aux_rng2]_Norm[mbchic,mchic]_Comp[SB_BSN&Cnv_3872__chic]_fy22[230] = {
   0,
   0.0106098,
   0.01335598,
   0.01692884,
   0.0216145,
   0.0278119,
   0.03608314,
   0.04722907,
   0.06240431,
   0.08329484,
   0.1123962,
   0.1534569,
   0.2121964,
   0.2974929,
   0.4233832,
   0.6125131,
   0.7416369,
   0.9022292,
   1.103052,
   1.355626,
   1.675212,
   2.082169,
   2.326627,
   2.603877,
   2.918886,
   3.277457,
   3.686394,
   4.153684,
   4.688734,
   5.302648,
   6.008563,
   6.822065,
   7.274825,
   7.761699,
   8.285569,
   8.849587,
   9.457203,
   10.1122,
   10.81871,
   11.58129,
   12.40493,
   13.2951,
   14.25785,
   15.29981,
   16.42829,
   17.65135,
   18.97789,
   20.41774,
   21.1835,
   21.98176,
   22.81404,
   23.68196,
   24.58725,
   25.53168,
   26.51715,
   27.54565,
   28.61929,
   29.74028,
   30.91094,
   32.13374,
   33.41127,
   34.74627,
   36.14163,
   37.6004,
   39.1258,
   40.72123,
   42.39027,
   44.13674,
   45.96464,
   47.87821,
   49.88194,
   51.97293,
   54.1162,
   56.30565,
   58.53979,
   60.81698,
   63.13543,
   65.49316,
   67.88804,
   70.31778,
   75.27183,
   80.33374,
   85.47943,
   90.68249,
   101.1443,
   106.3402,
   111.4685,
   116.4943,
   118.9577,
   121.3823,
   123.7634,
   126.0968,
   128.3779,
   130.6023,
   132.7658,
   134.864,
   136.8927,
   138.8479,
   140.7255,
   142.5216,
   144.2325,
   145.8546,
   147.3845,
   148.8189,
   150.1546,
   151.3888,
   152.5188,
   153.5422,
   154.4566,
   155.2601,
   155.9509,
   156.5273,
   156.9882,
   157.3325,
   157.5595,
   157.6686,
   157.6595,
   157.5324,
   157.2874,
   156.9252,
   156.4465,
   155.8525,
   155.1444,
   154.3238,
   153.3925,
   152.3527,
   151.2065,
   149.9566,
   148.6056,
   147.1564,
   145.6122,
   143.9763,
   142.2521,
   140.4432,
   138.5535,
   136.5868,
   134.5472,
   132.4387,
   130.2656,
   128.0322,
   125.7428,
   123.4019,
   121.0138,
   118.583,
   116.114,
   113.6112,
   108.5221,
   103.3506,
   92.89612,
   87.67728,
   82.50394,
   77.40348,
   72.40097,
   69.94363,
   67.51907,
   65.12973,
   62.77788,
   60.46563,
   58.19492,
   55.96751,
   53.78505,
   51.64896,
   49.56056,
   47.52097,
   45.53132,
   43.61452,
   41.78406,
   40.03578,
   38.36576,
   36.77028,
   35.24578,
   33.7889,
   32.39645,
   31.0654,
   29.79286,
   28.57609,
   27.41249,
   26.29959,
   25.23503,
   24.21657,
   23.2421,
   22.30958,
   21.4171,
   20.56282,
   19.745,
   18.96199,
   18.2122,
   16.80636,
   15.51633,
   14.33196,
   13.24407,
   12.2443,
   11.32508,
   10.4795,
   9.701313,
   8.9848,
   8.32477,
   7.716493,
   7.155658,
   6.638334,
   6.160934,
   5.720183,
   4.936932,
   4.267621,
   3.694722,
   3.203546,
   2.781761,
   2.418997,
   2.106516,
   1.836945,
   1.604047,
   1.227954,
   0.9448693,
   0.7306374,
   0.5676671,
   0.44307,
   0.2734708,
   0.1715911,
   0.1093333,
   0.07067379,
   0.04630474,
   0.03072572,
   0.02063324,
   0.01401288,
   0.009618626,
   0.006669236,
   0.004668617,
   0.003297908,
   0.003297908,
   0};
   graph = new TGraph(230,Fit2D_BSN&Cnv_3872__chic_Int[mchic|aux_rng2]_Norm[mbchic,mchic]_Comp[SB_BSN&Cnv_3872__chic]_fx22,Fit2D_BSN&Cnv_3872__chic_Int[mchic|aux_rng2]_Norm[mbchic,mchic]_Comp[SB_BSN&Cnv_3872__chic]_fy22);
   graph->SetName("Fit2D_BSN&Cnv_3872__chic_Int[mchic|aux_rng2]_Norm[mbchic,mchic]_Comp[SB_BSN&Cnv_3872__chic]");
   graph->SetTitle("Projection of Fit2D(BSN&Cnv_3872__chic)");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = 1194;
   color = new TColor(ci, 0, 0, 1, " ", 0.35);
   graph->SetFillColor(ci);
   graph->SetFillStyle(3545);
   graph->SetLineColor(4);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmchicoRaux_rng2cB_NormoBmbchiccOmchiccB_CompoBSB_BSNaNCnv_3872__chiccB22 = new TH1F("Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmchicoRaux_rng2cB_NormoBmbchiccOmchiccB_CompoBSB_BSNaNCnv_3872__chiccB22","Projection of Fit2D(BSN&Cnv_3872__chic)",230,5.185,5.365);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmchicoRaux_rng2cB_NormoBmbchiccOmchiccB_CompoBSB_BSNaNCnv_3872__chiccB22->SetMinimum(0);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmchicoRaux_rng2cB_NormoBmbchiccOmchiccB_CompoBSB_BSNaNCnv_3872__chiccB22->SetMaximum(173.4354);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmchicoRaux_rng2cB_NormoBmbchiccOmchiccB_CompoBSB_BSNaNCnv_3872__chiccB22->SetDirectory(0);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmchicoRaux_rng2cB_NormoBmbchiccOmchiccB_CompoBSB_BSNaNCnv_3872__chiccB22->SetStats(0);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmchicoRaux_rng2cB_NormoBmbchiccOmchiccB_CompoBSB_BSNaNCnv_3872__chiccB22->SetMarkerStyle(20);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmchicoRaux_rng2cB_NormoBmbchiccOmchiccB_CompoBSB_BSNaNCnv_3872__chiccB22->SetMarkerSize(1.2);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmchicoRaux_rng2cB_NormoBmbchiccOmchiccB_CompoBSB_BSNaNCnv_3872__chiccB22->GetXaxis()->SetNdivisions(505);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmchicoRaux_rng2cB_NormoBmbchiccOmchiccB_CompoBSB_BSNaNCnv_3872__chiccB22->GetXaxis()->SetLabelFont(132);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmchicoRaux_rng2cB_NormoBmbchiccOmchiccB_CompoBSB_BSNaNCnv_3872__chiccB22->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmchicoRaux_rng2cB_NormoBmbchiccOmchiccB_CompoBSB_BSNaNCnv_3872__chiccB22->GetXaxis()->SetLabelSize(0.0705);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmchicoRaux_rng2cB_NormoBmbchiccOmchiccB_CompoBSB_BSNaNCnv_3872__chiccB22->GetXaxis()->SetTitleSize(-1);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmchicoRaux_rng2cB_NormoBmbchiccOmchiccB_CompoBSB_BSNaNCnv_3872__chiccB22->GetXaxis()->SetTitleOffset(1);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmchicoRaux_rng2cB_NormoBmbchiccOmchiccB_CompoBSB_BSNaNCnv_3872__chiccB22->GetXaxis()->SetTitleFont(132);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmchicoRaux_rng2cB_NormoBmbchiccOmchiccB_CompoBSB_BSNaNCnv_3872__chiccB22->GetYaxis()->SetLabelFont(132);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmchicoRaux_rng2cB_NormoBmbchiccOmchiccB_CompoBSB_BSNaNCnv_3872__chiccB22->GetYaxis()->SetLabelSize(0.0705);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmchicoRaux_rng2cB_NormoBmbchiccOmchiccB_CompoBSB_BSNaNCnv_3872__chiccB22->GetYaxis()->SetTitleSize(0.0705);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmchicoRaux_rng2cB_NormoBmbchiccOmchiccB_CompoBSB_BSNaNCnv_3872__chiccB22->GetYaxis()->SetTitleFont(132);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmchicoRaux_rng2cB_NormoBmbchiccOmchiccB_CompoBSB_BSNaNCnv_3872__chiccB22->GetZaxis()->SetLabelFont(132);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmchicoRaux_rng2cB_NormoBmbchiccOmchiccB_CompoBSB_BSNaNCnv_3872__chiccB22->GetZaxis()->SetLabelSize(0.0705);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmchicoRaux_rng2cB_NormoBmbchiccOmchiccB_CompoBSB_BSNaNCnv_3872__chiccB22->GetZaxis()->SetTitleSize(0.0705);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmchicoRaux_rng2cB_NormoBmbchiccOmchiccB_CompoBSB_BSNaNCnv_3872__chiccB22->GetZaxis()->SetTitleOffset(1);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmchicoRaux_rng2cB_NormoBmbchiccOmchiccB_CompoBSB_BSNaNCnv_3872__chiccB22->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit2D_BSN&Cnv_3872__chic_Int[mchic|aux_rng2]_Norm[mbchic,mchic]_Comp[SB_BSN&Cnv_3872__chic]22);
   
   graph->Draw("fl");
   
   Double_t Fit2D_BSN&Cnv_3872__chic_Int[mchic|aux_rng2]_Norm[mbchic,mchic]_Comp[BS_BSN&Cnv_3872__chic]_fx23[54] = {
   5.2,
   5.2,
   5.203,
   5.206,
   5.209,
   5.212,
   5.215,
   5.218,
   5.221,
   5.224,
   5.227,
   5.23,
   5.233,
   5.236,
   5.239,
   5.242,
   5.245,
   5.248,
   5.251,
   5.254,
   5.257,
   5.26,
   5.263,
   5.266,
   5.269,
   5.272,
   5.275,
   5.278,
   5.281,
   5.284,
   5.287,
   5.29,
   5.293,
   5.296,
   5.299,
   5.302,
   5.305,
   5.308,
   5.311,
   5.314,
   5.317,
   5.32,
   5.323,
   5.326,
   5.329,
   5.332,
   5.335,
   5.338,
   5.341,
   5.344,
   5.347,
   5.35,
   5.35,
   5.35};
   Double_t Fit2D_BSN&Cnv_3872__chic_Int[mchic|aux_rng2]_Norm[mbchic,mchic]_Comp[BS_BSN&Cnv_3872__chic]_fy23[54] = {
   0,
   5.675978e-06,
   5.608103e-06,
   5.540229e-06,
   5.472354e-06,
   5.40448e-06,
   5.336605e-06,
   5.268731e-06,
   5.200856e-06,
   5.132982e-06,
   5.065107e-06,
   4.997233e-06,
   4.929358e-06,
   4.861484e-06,
   4.793609e-06,
   4.725735e-06,
   4.65786e-06,
   4.589986e-06,
   4.522111e-06,
   4.454237e-06,
   4.386362e-06,
   4.318487e-06,
   4.250613e-06,
   4.182738e-06,
   4.114864e-06,
   4.046989e-06,
   3.979115e-06,
   3.91124e-06,
   3.843366e-06,
   3.775491e-06,
   3.707617e-06,
   3.639742e-06,
   3.571868e-06,
   3.503993e-06,
   3.436119e-06,
   3.368244e-06,
   3.30037e-06,
   3.232495e-06,
   3.164621e-06,
   3.096746e-06,
   3.028872e-06,
   2.960997e-06,
   2.893123e-06,
   2.825248e-06,
   2.757374e-06,
   2.689499e-06,
   2.621625e-06,
   2.55375e-06,
   2.485875e-06,
   2.418001e-06,
   2.350126e-06,
   2.282252e-06,
   2.282252e-06,
   0};
   graph = new TGraph(54,Fit2D_BSN&Cnv_3872__chic_Int[mchic|aux_rng2]_Norm[mbchic,mchic]_Comp[BS_BSN&Cnv_3872__chic]_fx23,Fit2D_BSN&Cnv_3872__chic_Int[mchic|aux_rng2]_Norm[mbchic,mchic]_Comp[BS_BSN&Cnv_3872__chic]_fy23);
   graph->SetName("Fit2D_BSN&Cnv_3872__chic_Int[mchic|aux_rng2]_Norm[mbchic,mchic]_Comp[BS_BSN&Cnv_3872__chic]");
   graph->SetTitle("Projection of Fit2D(BSN&Cnv_3872__chic)");

   ci = 1195;
   color = new TColor(ci, 0.35, 0.83, 0.33, " ", 0.35);
   graph->SetFillColor(ci);
   graph->SetFillStyle(3554);
   graph->SetLineColor(8);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmchicoRaux_rng2cB_NormoBmbchiccOmchiccB_CompoBBS_BSNaNCnv_3872__chiccB23 = new TH1F("Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmchicoRaux_rng2cB_NormoBmbchiccOmchiccB_CompoBBS_BSNaNCnv_3872__chiccB23","Projection of Fit2D(BSN&Cnv_3872__chic)",100,5.185,5.365);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmchicoRaux_rng2cB_NormoBmbchiccOmchiccB_CompoBBS_BSNaNCnv_3872__chiccB23->SetMinimum(0);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmchicoRaux_rng2cB_NormoBmbchiccOmchiccB_CompoBBS_BSNaNCnv_3872__chiccB23->SetMaximum(6.243576e-06);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmchicoRaux_rng2cB_NormoBmbchiccOmchiccB_CompoBBS_BSNaNCnv_3872__chiccB23->SetDirectory(0);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmchicoRaux_rng2cB_NormoBmbchiccOmchiccB_CompoBBS_BSNaNCnv_3872__chiccB23->SetStats(0);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmchicoRaux_rng2cB_NormoBmbchiccOmchiccB_CompoBBS_BSNaNCnv_3872__chiccB23->SetMarkerStyle(20);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmchicoRaux_rng2cB_NormoBmbchiccOmchiccB_CompoBBS_BSNaNCnv_3872__chiccB23->SetMarkerSize(1.2);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmchicoRaux_rng2cB_NormoBmbchiccOmchiccB_CompoBBS_BSNaNCnv_3872__chiccB23->GetXaxis()->SetNdivisions(505);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmchicoRaux_rng2cB_NormoBmbchiccOmchiccB_CompoBBS_BSNaNCnv_3872__chiccB23->GetXaxis()->SetLabelFont(132);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmchicoRaux_rng2cB_NormoBmbchiccOmchiccB_CompoBBS_BSNaNCnv_3872__chiccB23->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmchicoRaux_rng2cB_NormoBmbchiccOmchiccB_CompoBBS_BSNaNCnv_3872__chiccB23->GetXaxis()->SetLabelSize(0.0705);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmchicoRaux_rng2cB_NormoBmbchiccOmchiccB_CompoBBS_BSNaNCnv_3872__chiccB23->GetXaxis()->SetTitleSize(-1);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmchicoRaux_rng2cB_NormoBmbchiccOmchiccB_CompoBBS_BSNaNCnv_3872__chiccB23->GetXaxis()->SetTitleOffset(1);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmchicoRaux_rng2cB_NormoBmbchiccOmchiccB_CompoBBS_BSNaNCnv_3872__chiccB23->GetXaxis()->SetTitleFont(132);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmchicoRaux_rng2cB_NormoBmbchiccOmchiccB_CompoBBS_BSNaNCnv_3872__chiccB23->GetYaxis()->SetLabelFont(132);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmchicoRaux_rng2cB_NormoBmbchiccOmchiccB_CompoBBS_BSNaNCnv_3872__chiccB23->GetYaxis()->SetLabelSize(0.0705);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmchicoRaux_rng2cB_NormoBmbchiccOmchiccB_CompoBBS_BSNaNCnv_3872__chiccB23->GetYaxis()->SetTitleSize(0.0705);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmchicoRaux_rng2cB_NormoBmbchiccOmchiccB_CompoBBS_BSNaNCnv_3872__chiccB23->GetYaxis()->SetTitleFont(132);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmchicoRaux_rng2cB_NormoBmbchiccOmchiccB_CompoBBS_BSNaNCnv_3872__chiccB23->GetZaxis()->SetLabelFont(132);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmchicoRaux_rng2cB_NormoBmbchiccOmchiccB_CompoBBS_BSNaNCnv_3872__chiccB23->GetZaxis()->SetLabelSize(0.0705);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmchicoRaux_rng2cB_NormoBmbchiccOmchiccB_CompoBBS_BSNaNCnv_3872__chiccB23->GetZaxis()->SetTitleSize(0.0705);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmchicoRaux_rng2cB_NormoBmbchiccOmchiccB_CompoBBS_BSNaNCnv_3872__chiccB23->GetZaxis()->SetTitleOffset(1);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmchicoRaux_rng2cB_NormoBmbchiccOmchiccB_CompoBBS_BSNaNCnv_3872__chiccB23->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit2D_BSN&Cnv_3872__chic_Int[mchic|aux_rng2]_Norm[mbchic,mchic]_Comp[BS_BSN&Cnv_3872__chic]23);
   
   graph->Draw("fl");
   
   Double_t Fit2D_BSN&Cnv_3872__chic_Int[mchic|aux_rng2]_Norm[mbchic,mchic]_Comp[SS_BSN&Cnv_3872__chic]_fx24[230] = {
   5.2,
   5.2,
   5.203,
   5.206,
   5.209,
   5.212,
   5.215,
   5.218,
   5.221,
   5.224,
   5.227,
   5.23,
   5.233,
   5.236,
   5.239,
   5.242,
   5.2435,
   5.245,
   5.2465,
   5.248,
   5.2495,
   5.251,
   5.25175,
   5.2525,
   5.25325,
   5.254,
   5.25475,
   5.2555,
   5.25625,
   5.257,
   5.25775,
   5.2585,
   5.258875,
   5.25925,
   5.259625,
   5.26,
   5.260375,
   5.26075,
   5.261125,
   5.2615,
   5.261875,
   5.26225,
   5.262625,
   5.263,
   5.263375,
   5.26375,
   5.264125,
   5.2645,
   5.264687,
   5.264875,
   5.265062,
   5.26525,
   5.265437,
   5.265625,
   5.265813,
   5.266,
   5.266188,
   5.266375,
   5.266563,
   5.26675,
   5.266938,
   5.267125,
   5.267313,
   5.2675,
   5.267688,
   5.267875,
   5.268063,
   5.26825,
   5.268438,
   5.268625,
   5.268813,
   5.269,
   5.269188,
   5.269375,
   5.269563,
   5.26975,
   5.269938,
   5.270125,
   5.270313,
   5.2705,
   5.270875,
   5.27125,
   5.271625,
   5.272,
   5.27275,
   5.273125,
   5.2735,
   5.273875,
   5.274063,
   5.27425,
   5.274438,
   5.274625,
   5.274813,
   5.275,
   5.275188,
   5.275375,
   5.275563,
   5.27575,
   5.275938,
   5.276125,
   5.276313,
   5.2765,
   5.276688,
   5.276875,
   5.277063,
   5.27725,
   5.277438,
   5.277625,
   5.277812,
   5.278,
   5.278187,
   5.278375,
   5.278562,
   5.27875,
   5.278937,
   5.279125,
   5.279312,
   5.2795,
   5.279687,
   5.279875,
   5.280062,
   5.28025,
   5.280437,
   5.280625,
   5.280812,
   5.281,
   5.281187,
   5.281375,
   5.281562,
   5.28175,
   5.281937,
   5.282125,
   5.282312,
   5.2825,
   5.282687,
   5.282875,
   5.283062,
   5.28325,
   5.283437,
   5.283625,
   5.283812,
   5.284,
   5.284187,
   5.284375,
   5.284562,
   5.28475,
   5.285125,
   5.2855,
   5.28625,
   5.286625,
   5.287,
   5.287375,
   5.28775,
   5.287937,
   5.288125,
   5.288312,
   5.2885,
   5.288687,
   5.288875,
   5.289062,
   5.28925,
   5.289438,
   5.289625,
   5.289813,
   5.29,
   5.290188,
   5.290375,
   5.290563,
   5.29075,
   5.290938,
   5.291125,
   5.291313,
   5.2915,
   5.291688,
   5.291875,
   5.292063,
   5.29225,
   5.292438,
   5.292625,
   5.292813,
   5.293,
   5.293188,
   5.293375,
   5.293563,
   5.29375,
   5.293938,
   5.294125,
   5.2945,
   5.294875,
   5.29525,
   5.295625,
   5.296,
   5.296375,
   5.29675,
   5.297125,
   5.2975,
   5.297875,
   5.29825,
   5.298625,
   5.299,
   5.299375,
   5.29975,
   5.3005,
   5.30125,
   5.302,
   5.30275,
   5.3035,
   5.30425,
   5.305,
   5.30575,
   5.3065,
   5.308,
   5.3095,
   5.311,
   5.3125,
   5.314,
   5.317,
   5.32,
   5.323,
   5.326,
   5.329,
   5.332,
   5.335,
   5.338,
   5.341,
   5.344,
   5.347,
   5.35,
   5.35,
   5.35};
   Double_t Fit2D_BSN&Cnv_3872__chic_Int[mchic|aux_rng2]_Norm[mbchic,mchic]_Comp[SS_BSN&Cnv_3872__chic]_fy24[230] = {
   0,
   0.04456179,
   0.0560959,
   0.07110214,
   0.09078219,
   0.1168116,
   0.1515513,
   0.1983649,
   0.2621019,
   0.3498433,
   0.4720709,
   0.644528,
   0.8912377,
   1.249488,
   1.778235,
   2.572592,
   3.114919,
   3.789417,
   4.632883,
   5.69371,
   7.03599,
   8.745236,
   9.771972,
   10.93644,
   12.2595,
   13.76552,
   15.48307,
   17.44572,
   19.69296,
   22.27144,
   25.23632,
   28.65308,
   30.5547,
   32.5996,
   34.79989,
   37.16879,
   39.72082,
   42.47183,
   45.43923,
   48.64211,
   52.10143,
   55.84023,
   59.88383,
   64.26011,
   68.99978,
   74.13671,
   79.70827,
   85.75572,
   88.97198,
   92.32469,
   95.82032,
   99.46567,
   103.2679,
   107.2346,
   111.3736,
   115.6934,
   120.2027,
   124.9109,
   129.8278,
   134.9636,
   140.3293,
   145.9364,
   151.797,
   157.9239,
   164.3307,
   171.0316,
   178.0417,
   185.3769,
   193.0542,
   201.0913,
   209.5071,
   218.2894,
   227.2913,
   236.4871,
   245.8706,
   255.435,
   265.1726,
   275.0752,
   285.1338,
   295.3389,
   316.1462,
   337.4065,
   359.0187,
   380.8719,
   424.8121,
   446.6354,
   468.1742,
   489.2829,
   499.6295,
   509.8127,
   519.8138,
   529.6141,
   539.1948,
   548.5377,
   557.6244,
   566.4369,
   574.9577,
   583.1695,
   591.0555,
   598.5993,
   605.7853,
   612.5982,
   619.0238,
   625.0481,
   630.6582,
   635.8421,
   640.5883,
   644.8864,
   648.7271,
   652.1018,
   655.0029,
   657.4241,
   659.36,
   660.8061,
   661.7593,
   662.2174,
   662.1795,
   661.6454,
   660.6166,
   659.0953,
   657.0848,
   654.5897,
   651.6156,
   648.1691,
   644.2578,
   639.8904,
   635.0765,
   629.8267,
   624.1523,
   618.0657,
   611.58,
   604.7089,
   597.4672,
   589.8699,
   581.933,
   573.6728,
   565.1062,
   556.2505,
   547.1235,
   537.743,
   528.1274,
   518.2952,
   508.2651,
   498.0556,
   487.6856,
   477.1738,
   455.7991,
   434.0788,
   390.1693,
   368.2498,
   346.5215,
   325.0992,
   304.0884,
   293.7674,
   283.5841,
   273.5488,
   263.6709,
   253.9593,
   244.4221,
   235.0669,
   225.9004,
   216.9287,
   208.1573,
   199.5909,
   191.2343,
   183.1836,
   175.4955,
   168.1527,
   161.1385,
   154.4374,
   148.0344,
   141.9154,
   136.067,
   130.4765,
   125.1318,
   120.0213,
   115.1341,
   110.4598,
   105.9886,
   101.7111,
   97.61821,
   93.70159,
   89.95311,
   86.36508,
   82.93019,
   79.64148,
   76.49232,
   70.58773,
   65.1695,
   60.19509,
   55.62587,
   51.42679,
   47.566,
   44.01455,
   40.7461,
   37.7367,
   34.96453,
   32.40973,
   30.05419,
   27.8814,
   25.87629,
   24.02511,
   20.73541,
   17.92426,
   15.51805,
   13.45508,
   11.68356,
   10.15993,
   8.847495,
   7.715277,
   6.737092,
   5.157482,
   3.968508,
   3.068721,
   2.384236,
   1.86092,
   1.148594,
   0.7206929,
   0.4592066,
   0.2968341,
   0.1944827,
   0.1290499,
   0.08666083,
   0.05885495,
   0.0403988,
   0.02801119,
   0.01960847,
   0.01385141,
   0.01385141,
   0};
   graph = new TGraph(230,Fit2D_BSN&Cnv_3872__chic_Int[mchic|aux_rng2]_Norm[mbchic,mchic]_Comp[SS_BSN&Cnv_3872__chic]_fx24,Fit2D_BSN&Cnv_3872__chic_Int[mchic|aux_rng2]_Norm[mbchic,mchic]_Comp[SS_BSN&Cnv_3872__chic]_fy24);
   graph->SetName("Fit2D_BSN&Cnv_3872__chic_Int[mchic|aux_rng2]_Norm[mbchic,mchic]_Comp[SS_BSN&Cnv_3872__chic]");
   graph->SetTitle("Projection of Fit2D(BSN&Cnv_3872__chic)");

   ci = 1179;
   color = new TColor(ci, 1, 0, 0, " ", 0.35);
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmchicoRaux_rng2cB_NormoBmbchiccOmchiccB_CompoBSS_BSNaNCnv_3872__chiccB24 = new TH1F("Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmchicoRaux_rng2cB_NormoBmbchiccOmchiccB_CompoBSS_BSNaNCnv_3872__chiccB24","Projection of Fit2D(BSN&Cnv_3872__chic)",230,5.185,5.365);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmchicoRaux_rng2cB_NormoBmbchiccOmchiccB_CompoBSS_BSNaNCnv_3872__chiccB24->SetMinimum(0);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmchicoRaux_rng2cB_NormoBmbchiccOmchiccB_CompoBSS_BSNaNCnv_3872__chiccB24->SetMaximum(728.4392);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmchicoRaux_rng2cB_NormoBmbchiccOmchiccB_CompoBSS_BSNaNCnv_3872__chiccB24->SetDirectory(0);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmchicoRaux_rng2cB_NormoBmbchiccOmchiccB_CompoBSS_BSNaNCnv_3872__chiccB24->SetStats(0);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmchicoRaux_rng2cB_NormoBmbchiccOmchiccB_CompoBSS_BSNaNCnv_3872__chiccB24->SetMarkerStyle(20);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmchicoRaux_rng2cB_NormoBmbchiccOmchiccB_CompoBSS_BSNaNCnv_3872__chiccB24->SetMarkerSize(1.2);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmchicoRaux_rng2cB_NormoBmbchiccOmchiccB_CompoBSS_BSNaNCnv_3872__chiccB24->GetXaxis()->SetNdivisions(505);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmchicoRaux_rng2cB_NormoBmbchiccOmchiccB_CompoBSS_BSNaNCnv_3872__chiccB24->GetXaxis()->SetLabelFont(132);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmchicoRaux_rng2cB_NormoBmbchiccOmchiccB_CompoBSS_BSNaNCnv_3872__chiccB24->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmchicoRaux_rng2cB_NormoBmbchiccOmchiccB_CompoBSS_BSNaNCnv_3872__chiccB24->GetXaxis()->SetLabelSize(0.0705);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmchicoRaux_rng2cB_NormoBmbchiccOmchiccB_CompoBSS_BSNaNCnv_3872__chiccB24->GetXaxis()->SetTitleSize(-1);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmchicoRaux_rng2cB_NormoBmbchiccOmchiccB_CompoBSS_BSNaNCnv_3872__chiccB24->GetXaxis()->SetTitleOffset(1);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmchicoRaux_rng2cB_NormoBmbchiccOmchiccB_CompoBSS_BSNaNCnv_3872__chiccB24->GetXaxis()->SetTitleFont(132);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmchicoRaux_rng2cB_NormoBmbchiccOmchiccB_CompoBSS_BSNaNCnv_3872__chiccB24->GetYaxis()->SetLabelFont(132);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmchicoRaux_rng2cB_NormoBmbchiccOmchiccB_CompoBSS_BSNaNCnv_3872__chiccB24->GetYaxis()->SetLabelSize(0.0705);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmchicoRaux_rng2cB_NormoBmbchiccOmchiccB_CompoBSS_BSNaNCnv_3872__chiccB24->GetYaxis()->SetTitleSize(0.0705);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmchicoRaux_rng2cB_NormoBmbchiccOmchiccB_CompoBSS_BSNaNCnv_3872__chiccB24->GetYaxis()->SetTitleFont(132);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmchicoRaux_rng2cB_NormoBmbchiccOmchiccB_CompoBSS_BSNaNCnv_3872__chiccB24->GetZaxis()->SetLabelFont(132);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmchicoRaux_rng2cB_NormoBmbchiccOmchiccB_CompoBSS_BSNaNCnv_3872__chiccB24->GetZaxis()->SetLabelSize(0.0705);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmchicoRaux_rng2cB_NormoBmbchiccOmchiccB_CompoBSS_BSNaNCnv_3872__chiccB24->GetZaxis()->SetTitleSize(0.0705);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmchicoRaux_rng2cB_NormoBmbchiccOmchiccB_CompoBSS_BSNaNCnv_3872__chiccB24->GetZaxis()->SetTitleOffset(1);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmchicoRaux_rng2cB_NormoBmbchiccOmchiccB_CompoBSS_BSNaNCnv_3872__chiccB24->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit2D_BSN&Cnv_3872__chic_Int[mchic|aux_rng2]_Norm[mbchic,mchic]_Comp[SS_BSN&Cnv_3872__chic]24);
   
   graph->Draw("fl");
   
   Double_t Fit2D_BSN&Cnv_3872__chic_Int[mchic|aux_rng2]_Norm[mbchic,mchic]_fx25[232] = {
   5.197,
   5.197,
   5.2,
   5.203,
   5.206,
   5.209,
   5.212,
   5.215,
   5.218,
   5.221,
   5.224,
   5.227,
   5.23,
   5.233,
   5.236,
   5.239,
   5.242,
   5.2435,
   5.245,
   5.2465,
   5.248,
   5.2495,
   5.251,
   5.25175,
   5.2525,
   5.25325,
   5.254,
   5.25475,
   5.2555,
   5.25625,
   5.257,
   5.25775,
   5.2585,
   5.258875,
   5.25925,
   5.259625,
   5.26,
   5.260375,
   5.26075,
   5.261125,
   5.2615,
   5.261875,
   5.26225,
   5.262625,
   5.263,
   5.263375,
   5.26375,
   5.264125,
   5.2645,
   5.264687,
   5.264875,
   5.265062,
   5.26525,
   5.265437,
   5.265625,
   5.265813,
   5.266,
   5.266188,
   5.266375,
   5.266563,
   5.26675,
   5.266938,
   5.267125,
   5.267313,
   5.2675,
   5.267688,
   5.267875,
   5.268063,
   5.26825,
   5.268438,
   5.268625,
   5.268813,
   5.269,
   5.269188,
   5.269375,
   5.269563,
   5.26975,
   5.269938,
   5.270125,
   5.270313,
   5.2705,
   5.270875,
   5.27125,
   5.271625,
   5.272,
   5.27275,
   5.273125,
   5.2735,
   5.273875,
   5.274063,
   5.27425,
   5.274438,
   5.274625,
   5.274813,
   5.275,
   5.275188,
   5.275375,
   5.275563,
   5.27575,
   5.275938,
   5.276125,
   5.276313,
   5.2765,
   5.276688,
   5.276875,
   5.277063,
   5.27725,
   5.277438,
   5.277625,
   5.277812,
   5.278,
   5.278187,
   5.278375,
   5.278562,
   5.27875,
   5.278937,
   5.279125,
   5.279312,
   5.2795,
   5.279687,
   5.279875,
   5.280062,
   5.28025,
   5.280437,
   5.280625,
   5.280812,
   5.281,
   5.281187,
   5.281375,
   5.281562,
   5.28175,
   5.281937,
   5.282125,
   5.282312,
   5.2825,
   5.282687,
   5.282875,
   5.283062,
   5.28325,
   5.283437,
   5.283625,
   5.283812,
   5.284,
   5.284187,
   5.284375,
   5.284562,
   5.28475,
   5.285125,
   5.2855,
   5.28625,
   5.286625,
   5.287,
   5.287375,
   5.28775,
   5.287937,
   5.288125,
   5.288312,
   5.2885,
   5.288687,
   5.288875,
   5.289062,
   5.28925,
   5.289438,
   5.289625,
   5.289813,
   5.29,
   5.290188,
   5.290375,
   5.290563,
   5.29075,
   5.290938,
   5.291125,
   5.291313,
   5.2915,
   5.291688,
   5.291875,
   5.292063,
   5.29225,
   5.292438,
   5.292625,
   5.292813,
   5.293,
   5.293188,
   5.293375,
   5.293563,
   5.29375,
   5.293938,
   5.294125,
   5.2945,
   5.294875,
   5.29525,
   5.295625,
   5.296,
   5.296375,
   5.29675,
   5.297125,
   5.2975,
   5.297875,
   5.29825,
   5.298625,
   5.299,
   5.299375,
   5.29975,
   5.3005,
   5.30125,
   5.302,
   5.30275,
   5.3035,
   5.30425,
   5.305,
   5.30575,
   5.3065,
   5.308,
   5.3095,
   5.311,
   5.3125,
   5.314,
   5.317,
   5.32,
   5.323,
   5.326,
   5.329,
   5.332,
   5.335,
   5.338,
   5.341,
   5.344,
   5.347,
   5.35,
   5.35,
   5.353,
   5.353};
   Double_t Fit2D_BSN&Cnv_3872__chic_Int[mchic|aux_rng2]_Norm[mbchic,mchic]_fy25[232] = {
   0,
   12.87608,
   12.87608,
   12.92176,
   12.96429,
   13.00549,
   13.04772,
   13.0942,
   13.14936,
   13.21949,
   13.31361,
   13.44496,
   13.63326,
   13.90851,
   14.31709,
   14.93222,
   15.87188,
   16.51986,
   17.33047,
   18.3493,
   19.63629,
   21.27081,
   23.35876,
   24.6155,
   26.04254,
   27.66571,
   29.5152,
   31.62637,
   34.04079,
   36.80736,
   39.98381,
   43.63849,
   47.85242,
   50.19857,
   52.72206,
   55.43788,
   58.36243,
   61.51364,
   64.91118,
   68.57657,
   72.53347,
   76.80781,
   81.42813,
   86.42577,
   91.83527,
   97.69463,
   104.0458,
   110.935,
   118.4134,
   122.3909,
   126.5374,
   130.8608,
   135.3696,
   140.0726,
   144.9791,
   150.0991,
   155.4429,
   161.0213,
   166.8459,
   172.9288,
   179.2828,
   185.9215,
   192.859,
   200.1103,
   207.6913,
   215.6189,
   223.9105,
   232.585,
   241.662,
   251.1625,
   261.1085,
   271.5234,
   282.3919,
   293.5323,
   304.9128,
   316.5257,
   328.3625,
   340.4138,
   352.6694,
   365.1181,
   377.7481,
   403.4999,
   429.8124,
   456.5607,
   483.6071,
   537.9896,
   564.999,
   591.6562,
   617.7807,
   630.5858,
   643.1886,
   655.5658,
   667.6944,
   679.5513,
   691.1136,
   702.3587,
   713.2644,
   723.8089,
   733.9708,
   743.7293,
   753.0642,
   761.956,
   770.386,
   778.3363,
   785.7899,
   792.7306,
   799.1436,
   805.0147,
   810.331,
   815.081,
   819.254,
   822.8407,
   825.8332,
   828.2248,
   830.0101,
   831.185,
   831.747,
   831.6948,
   831.0284,
   829.7494,
   827.8606,
   825.3662,
   822.2718,
   818.5843,
   814.312,
   809.4642,
   804.0517,
   798.0863,
   791.5812,
   784.5505,
   777.0094,
   768.9742,
   760.4619,
   751.4906,
   742.0791,
   732.2472,
   722.0149,
   711.4033,
   700.4338,
   689.1282,
   677.509,
   665.5986,
   653.4201,
   640.9964,
   628.3507,
   615.5063,
   602.4863,
   576.0116,
   549.1088,
   494.7229,
   467.5737,
   440.661,
   414.1272,
   388.1028,
   375.3189,
   362.7055,
   350.2752,
   338.0399,
   326.0105,
   314.197,
   302.6088,
   291.2542,
   280.1409,
   269.2754,
   258.6639,
   248.3119,
   238.3388,
   228.8147,
   219.7179,
   211.028,
   202.7258,
   194.7926,
   187.2111,
   179.9646,
   173.0374,
   166.4144,
   160.0815,
   154.025,
   148.2321,
   142.6906,
   137.3889,
   132.3158,
   127.461,
   122.8143,
   118.3662,
   114.1078,
   110.0303,
   106.1256,
   98.80364,
   92.08383,
   85.91347,
   80.24476,
   75.0343,
   70.24264,
   65.83395,
   61.77562,
   58.038,
   54.59408,
   51.41926,
   48.49112,
   45.78921,
   43.29489,
   40.99113,
   36.89446,
   33.3902,
   30.38722,
   27.80912,
   25.5918,
   23.68131,
   22.03223,
   20.6062,
   19.37082,
   17.36632,
   15.84521,
   14.6819,
   13.78492,
   13.08727,
   12.10525,
   11.47463,
   11.04937,
   10.74624,
   10.51689,
   10.33281,
   10.17688,
   10.03869,
   9.911822,
   9.792278,
   9.677534,
   9.565986,
   9.565986,
   9.565986,
   0};
   graph = new TGraph(232,Fit2D_BSN&Cnv_3872__chic_Int[mchic|aux_rng2]_Norm[mbchic,mchic]_fx25,Fit2D_BSN&Cnv_3872__chic_Int[mchic|aux_rng2]_Norm[mbchic,mchic]_fy25);
   graph->SetName("Fit2D_BSN&Cnv_3872__chic_Int[mchic|aux_rng2]_Norm[mbchic,mchic]");
   graph->SetTitle("Projection of Fit2D(BSN&Cnv_3872__chic)");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff9933");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmchicoRaux_rng2cB_NormoBmbchiccOmchiccB25 = new TH1F("Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmchicoRaux_rng2cB_NormoBmbchiccOmchiccB25","Projection of Fit2D(BSN&Cnv_3872__chic)",232,5.1814,5.3686);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmchicoRaux_rng2cB_NormoBmbchiccOmchiccB25->SetMinimum(0);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmchicoRaux_rng2cB_NormoBmbchiccOmchiccB25->SetMaximum(914.9217);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmchicoRaux_rng2cB_NormoBmbchiccOmchiccB25->SetDirectory(0);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmchicoRaux_rng2cB_NormoBmbchiccOmchiccB25->SetStats(0);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmchicoRaux_rng2cB_NormoBmbchiccOmchiccB25->SetMarkerStyle(20);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmchicoRaux_rng2cB_NormoBmbchiccOmchiccB25->SetMarkerSize(1.2);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmchicoRaux_rng2cB_NormoBmbchiccOmchiccB25->GetXaxis()->SetNdivisions(505);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmchicoRaux_rng2cB_NormoBmbchiccOmchiccB25->GetXaxis()->SetLabelFont(132);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmchicoRaux_rng2cB_NormoBmbchiccOmchiccB25->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmchicoRaux_rng2cB_NormoBmbchiccOmchiccB25->GetXaxis()->SetLabelSize(0.0705);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmchicoRaux_rng2cB_NormoBmbchiccOmchiccB25->GetXaxis()->SetTitleSize(-1);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmchicoRaux_rng2cB_NormoBmbchiccOmchiccB25->GetXaxis()->SetTitleOffset(1);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmchicoRaux_rng2cB_NormoBmbchiccOmchiccB25->GetXaxis()->SetTitleFont(132);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmchicoRaux_rng2cB_NormoBmbchiccOmchiccB25->GetYaxis()->SetLabelFont(132);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmchicoRaux_rng2cB_NormoBmbchiccOmchiccB25->GetYaxis()->SetLabelSize(0.0705);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmchicoRaux_rng2cB_NormoBmbchiccOmchiccB25->GetYaxis()->SetTitleSize(0.0705);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmchicoRaux_rng2cB_NormoBmbchiccOmchiccB25->GetYaxis()->SetTitleFont(132);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmchicoRaux_rng2cB_NormoBmbchiccOmchiccB25->GetZaxis()->SetLabelFont(132);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmchicoRaux_rng2cB_NormoBmbchiccOmchiccB25->GetZaxis()->SetLabelSize(0.0705);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmchicoRaux_rng2cB_NormoBmbchiccOmchiccB25->GetZaxis()->SetTitleSize(0.0705);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmchicoRaux_rng2cB_NormoBmbchiccOmchiccB25->GetZaxis()->SetTitleOffset(1);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmchicoRaux_rng2cB_NormoBmbchiccOmchiccB25->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit2D_BSN&Cnv_3872__chic_Int[mchic|aux_rng2]_Norm[mbchic,mchic]25);
   
   graph->Draw("l");
   
   Double_t h_ds_1000_CutRange[aux_rng2]_fx3005[50] = {
   5.2015,
   5.2045,
   5.2075,
   5.2105,
   5.2135,
   5.2165,
   5.2195,
   5.2225,
   5.2255,
   5.2285,
   5.2315,
   5.2345,
   5.2375,
   5.2405,
   5.2435,
   5.2465,
   5.2495,
   5.2525,
   5.2555,
   5.2585,
   5.2615,
   5.2645,
   5.2675,
   5.2705,
   5.2735,
   5.2765,
   5.2795,
   5.2825,
   5.2855,
   5.2885,
   5.2915,
   5.2945,
   5.2975,
   5.3005,
   5.3035,
   5.3065,
   5.3095,
   5.3125,
   5.3155,
   5.3185,
   5.3215,
   5.3245,
   5.3275,
   5.3305,
   5.3335,
   5.3365,
   5.3395,
   5.3425,
   5.3455,
   5.3485};
   Double_t h_ds_1000_CutRange[aux_rng2]_fy3005[50] = {
   15,
   17,
   12,
   13,
   8,
   15,
   14,
   11,
   12,
   12,
   11,
   17,
   12,
   12,
   12,
   18,
   22,
   24,
   27,
   39,
   70,
   111,
   243,
   370,
   571,
   790,
   860,
   703,
   565,
   321,
   190,
   115,
   56,
   42,
   25,
   19,
   15,
   5,
   14,
   8,
   7,
   14,
   11,
   12,
   8,
   13,
   9,
   5,
   11,
   13};
   Double_t h_ds_1000_CutRange[aux_rng2]_felx3005[50] = {
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015};
   Double_t h_ds_1000_CutRange[aux_rng2]_fely3005[50] = {
   3.82938,
   4.082184,
   3.415266,
   3.558662,
   2.768386,
   3.82938,
   3.6965,
   3.265579,
   3.415266,
   3.415266,
   3.265579,
   4.082184,
   3.415266,
   3.415266,
   3.415266,
   4.202887,
   4.654502,
   4.864612,
   5.163771,
   6.218102,
   8.346566,
   10.04751,
   15.09647,
   18.74188,
   23.40084,
   27.61139,
   28.83002,
   26.01886,
   23.27499,
   17.42345,
   13.29311,
   10.23546,
   7.4609,
   6.454831,
   4.966335,
   4.320219,
   3.82938,
   2.159691,
   3.6965,
   2.768386,
   2.58147,
   3.6965,
   3.265579,
   3.415266,
   2.768386,
   3.558662,
   2.943461,
   2.159691,
   3.265579,
   3.558662};
   Double_t h_ds_1000_CutRange[aux_rng2]_fehx3005[50] = {
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015,
   0.0015};
   Double_t h_ds_1000_CutRange[aux_rng2]_fehy3005[50] = {
   4.958738,
   5.203719,
   4.559819,
   4.697573,
   3.945142,
   4.958738,
   4.830381,
   4.416521,
   4.559819,
   4.559819,
   4.416521,
   5.203719,
   4.559819,
   4.559819,
   4.559819,
   5.321007,
   5.761366,
   5.966932,
   6.260244,
   7.298372,
   9.406468,
   11.04751,
   16.09647,
   19.74188,
   24.40084,
   28.61139,
   29.83002,
   27.01886,
   24.27499,
   18.42345,
   14.29311,
   11.23546,
   8.527879,
   7.53218,
   6.066589,
   5.435196,
   4.958738,
   3.382473,
   4.830381,
   3.945142,
   3.770281,
   4.830381,
   4.416521,
   4.559819,
   3.945142,
   4.697573,
   4.110204,
   3.382473,
   4.416521,
   4.697573};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(50,h_ds_1000_CutRange[aux_rng2]_fx3005,h_ds_1000_CutRange[aux_rng2]_fy3005,h_ds_1000_CutRange[aux_rng2]_felx3005,h_ds_1000_CutRange[aux_rng2]_fehx3005,h_ds_1000_CutRange[aux_rng2]_fely3005,h_ds_1000_CutRange[aux_rng2]_fehy3005);
   grae->SetName("h_ds_1000_CutRange[aux_rng2]");
   grae->SetTitle("Histogram of ds_1000_plot__mbchic");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.2);
   
   TH1F *Graph_h_ds_1000_CutRangeoBaux_rng2cB3005 = new TH1F("Graph_h_ds_1000_CutRangeoBaux_rng2cB3005","Histogram of ds_1000_plot__mbchic",100,5.185,5.365);
   Graph_h_ds_1000_CutRangeoBaux_rng2cB3005->SetMinimum(2.556278);
   Graph_h_ds_1000_CutRangeoBaux_rng2cB3005->SetMaximum(978.529);
   Graph_h_ds_1000_CutRangeoBaux_rng2cB3005->SetDirectory(0);
   Graph_h_ds_1000_CutRangeoBaux_rng2cB3005->SetStats(0);
   Graph_h_ds_1000_CutRangeoBaux_rng2cB3005->SetMarkerStyle(20);
   Graph_h_ds_1000_CutRangeoBaux_rng2cB3005->SetMarkerSize(1.2);
   Graph_h_ds_1000_CutRangeoBaux_rng2cB3005->GetXaxis()->SetNdivisions(505);
   Graph_h_ds_1000_CutRangeoBaux_rng2cB3005->GetXaxis()->SetLabelFont(132);
   Graph_h_ds_1000_CutRangeoBaux_rng2cB3005->GetXaxis()->SetLabelOffset(0.015);
   Graph_h_ds_1000_CutRangeoBaux_rng2cB3005->GetXaxis()->SetLabelSize(0.0705);
   Graph_h_ds_1000_CutRangeoBaux_rng2cB3005->GetXaxis()->SetTitleSize(-1);
   Graph_h_ds_1000_CutRangeoBaux_rng2cB3005->GetXaxis()->SetTitleOffset(1);
   Graph_h_ds_1000_CutRangeoBaux_rng2cB3005->GetXaxis()->SetTitleFont(132);
   Graph_h_ds_1000_CutRangeoBaux_rng2cB3005->GetYaxis()->SetLabelFont(132);
   Graph_h_ds_1000_CutRangeoBaux_rng2cB3005->GetYaxis()->SetLabelSize(0.0705);
   Graph_h_ds_1000_CutRangeoBaux_rng2cB3005->GetYaxis()->SetTitleSize(0.0705);
   Graph_h_ds_1000_CutRangeoBaux_rng2cB3005->GetYaxis()->SetTitleFont(132);
   Graph_h_ds_1000_CutRangeoBaux_rng2cB3005->GetZaxis()->SetLabelFont(132);
   Graph_h_ds_1000_CutRangeoBaux_rng2cB3005->GetZaxis()->SetLabelSize(0.0705);
   Graph_h_ds_1000_CutRangeoBaux_rng2cB3005->GetZaxis()->SetTitleSize(0.0705);
   Graph_h_ds_1000_CutRangeoBaux_rng2cB3005->GetZaxis()->SetTitleOffset(1);
   Graph_h_ds_1000_CutRangeoBaux_rng2cB3005->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_ds_1000_CutRange[aux_rng2]3005);
   
   grae->Draw("zp");
   
   TH1D *frame_14beb8a0__10 = new TH1D("frame_14beb8a0__10","A RooPlot of \"m1234cPVM*1\"",50,5.2,5.35);
   frame_14beb8a0__10->SetBinContent(1,934.3215);
   frame_14beb8a0__10->SetMinimum(-1e-10);
   frame_14beb8a0__10->SetMaximum(1200);
   frame_14beb8a0__10->SetEntries(1);
   frame_14beb8a0__10->SetDirectory(0);
   frame_14beb8a0__10->SetStats(0);
   frame_14beb8a0__10->SetMarkerStyle(20);
   frame_14beb8a0__10->SetMarkerSize(1.2);
   frame_14beb8a0__10->GetXaxis()->SetNdivisions(505);
   frame_14beb8a0__10->GetXaxis()->SetLabelFont(132);
   frame_14beb8a0__10->GetXaxis()->SetLabelOffset(0.015);
   frame_14beb8a0__10->GetXaxis()->SetLabelSize(0.06);
   frame_14beb8a0__10->GetXaxis()->SetTitleSize(-1);
   frame_14beb8a0__10->GetXaxis()->SetTitleOffset(1);
   frame_14beb8a0__10->GetXaxis()->SetTitleFont(132);
   frame_14beb8a0__10->GetYaxis()->SetNdivisions(-3000406);
   frame_14beb8a0__10->GetYaxis()->SetLabelFont(132);
   frame_14beb8a0__10->GetYaxis()->SetLabelOffset(0.01);
   frame_14beb8a0__10->GetYaxis()->SetLabelSize(0.06);
   frame_14beb8a0__10->GetYaxis()->SetTitleSize(0.0705);
   frame_14beb8a0__10->GetYaxis()->SetTitleFont(132);
   frame_14beb8a0__10->GetZaxis()->SetLabelFont(132);
   frame_14beb8a0__10->GetZaxis()->SetLabelSize(0.0705);
   frame_14beb8a0__10->GetZaxis()->SetTitleSize(0.0705);
   frame_14beb8a0__10->GetZaxis()->SetTitleOffset(1);
   frame_14beb8a0__10->GetZaxis()->SetTitleFont(132);
   frame_14beb8a0__10->Draw("AXISSAME");
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig2f.C <==
void gamma_Y_chic()
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Fri May 22 14:51:45 2020) by ROOT version 6.16/00
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",112,135,1002,826);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(3.842771,-175.6098,3.903012,1287.805);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.12);
   glCanvas->SetRightMargin(0.05);
   glCanvas->SetTopMargin(0.06);
   glCanvas->SetBottomMargin(0.12);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1D *frame_1508c0a0__11 = new TH1D("frame_1508c0a0__11","A RooPlot of \"m134BC*1\"",40,3.85,3.9);
   frame_1508c0a0__11->SetBinContent(1,834.9592);
   frame_1508c0a0__11->SetMinimum(-1e-10);
   frame_1508c0a0__11->SetMaximum(1200);
   frame_1508c0a0__11->SetEntries(1);
   frame_1508c0a0__11->SetDirectory(0);
   frame_1508c0a0__11->SetStats(0);
   frame_1508c0a0__11->SetMarkerStyle(20);
   frame_1508c0a0__11->SetMarkerSize(1.2);
   frame_1508c0a0__11->GetXaxis()->SetNdivisions(505);
   frame_1508c0a0__11->GetXaxis()->SetLabelFont(132);
   frame_1508c0a0__11->GetXaxis()->SetLabelOffset(0.015);
   frame_1508c0a0__11->GetXaxis()->SetLabelSize(0.06);
   frame_1508c0a0__11->GetXaxis()->SetTitleSize(-1);
   frame_1508c0a0__11->GetXaxis()->SetTitleOffset(1);
   frame_1508c0a0__11->GetXaxis()->SetTitleFont(132);
   frame_1508c0a0__11->GetYaxis()->SetNdivisions(-3000406);
   frame_1508c0a0__11->GetYaxis()->SetLabelFont(132);
   frame_1508c0a0__11->GetYaxis()->SetLabelOffset(0.01);
   frame_1508c0a0__11->GetYaxis()->SetLabelSize(0.06);
   frame_1508c0a0__11->GetYaxis()->SetTitleSize(0.0705);
   frame_1508c0a0__11->GetYaxis()->SetTitleFont(132);
   frame_1508c0a0__11->GetZaxis()->SetLabelFont(132);
   frame_1508c0a0__11->GetZaxis()->SetLabelSize(0.0705);
   frame_1508c0a0__11->GetZaxis()->SetTitleSize(0.0705);
   frame_1508c0a0__11->GetZaxis()->SetTitleOffset(1);
   frame_1508c0a0__11->GetZaxis()->SetTitleFont(132);
   frame_1508c0a0__11->Draw("FUNC");
   
   Double_t Fit2D_BSN&Cnv_3872__chic_Int[mbchic|aux_rng1]_Norm[mbchic,mchic]_Comp[ps2D_BXY_N]_fx26[59] = {
   3.84875,
   3.84875,
   3.85,
   3.85125,
   3.8525,
   3.85375,
   3.855,
   3.85625,
   3.8575,
   3.85875,
   3.86,
   3.86125,
   3.8625,
   3.86375,
   3.865,
   3.86625,
   3.8675,
   3.86875,
   3.87,
   3.87125,
   3.8725,
   3.87375,
   3.875,
   3.87625,
   3.8775,
   3.87875,
   3.88,
   3.88125,
   3.8825,
   3.88375,
   3.884375,
   3.885,
   3.885625,
   3.88625,
   3.886875,
   3.8875,
   3.888125,
   3.88875,
   3.889375,
   3.89,
   3.890625,
   3.89125,
   3.891875,
   3.8925,
   3.893125,
   3.89375,
   3.894375,
   3.895,
   3.895625,
   3.89625,
   3.896875,
   3.8975,
   3.898125,
   3.89875,
   3.899375,
   3.9,
   3.9,
   3.90125,
   3.90125};
   Double_t Fit2D_BSN&Cnv_3872__chic_Int[mbchic|aux_rng1]_Norm[mbchic,mchic]_Comp[ps2D_BXY_N]_fy26[59] = {
   0,
   13.4873,
   13.4873,
   13.47983,
   13.47181,
   13.46323,
   13.45409,
   13.4444,
   13.43414,
   13.42333,
   13.41194,
   13.39999,
   13.38748,
   13.37439,
   13.36073,
   13.3465,
   13.33169,
   13.31631,
   13.30034,
   13.2838,
   13.26668,
   13.24897,
   13.23068,
   13.2118,
   13.19233,
   13.17227,
   13.15162,
   13.13038,
   13.10854,
   13.08611,
   13.07467,
   13.06308,
   13.05134,
   13.03945,
   13.02741,
   13.01522,
   13.00288,
   12.99039,
   12.97774,
   12.96495,
   12.952,
   12.93891,
   12.92566,
   12.91226,
   12.8987,
   12.885,
   12.87114,
   12.85713,
   12.84296,
   12.82865,
   12.81418,
   12.79955,
   12.78478,
   12.76985,
   12.75476,
   12.73952,
   12.73952,
   12.73952,
   0};
   TGraph *graph = new TGraph(59,Fit2D_BSN&Cnv_3872__chic_Int[mbchic|aux_rng1]_Norm[mbchic,mchic]_Comp[ps2D_BXY_N]_fx26,Fit2D_BSN&Cnv_3872__chic_Int[mbchic|aux_rng1]_Norm[mbchic,mchic]_Comp[ps2D_BXY_N]_fy26);
   graph->SetName("Fit2D_BSN&Cnv_3872__chic_Int[mbchic|aux_rng1]_Norm[mbchic,mchic]_Comp[ps2D_BXY_N]");
   graph->SetTitle("Projection of Fit2D(BSN&Cnv_3872__chic)");
   graph->SetFillStyle(1000);
   graph->SetLineStyle(15);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmbchicoRaux_rng1cB_NormoBmbchiccOmchiccB_CompoBps2D_BXY_NcB26 = new TH1F("Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmbchicoRaux_rng1cB_NormoBmbchiccOmchiccB_CompoBps2D_BXY_NcB26","Projection of Fit2D(BSN&Cnv_3872__chic)",100,3.8435,3.9065);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmbchicoRaux_rng1cB_NormoBmbchiccOmchiccB_CompoBps2D_BXY_NcB26->SetMinimum(0);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmbchicoRaux_rng1cB_NormoBmbchiccOmchiccB_CompoBps2D_BXY_NcB26->SetMaximum(14.83602);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmbchicoRaux_rng1cB_NormoBmbchiccOmchiccB_CompoBps2D_BXY_NcB26->SetDirectory(0);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmbchicoRaux_rng1cB_NormoBmbchiccOmchiccB_CompoBps2D_BXY_NcB26->SetStats(0);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmbchicoRaux_rng1cB_NormoBmbchiccOmchiccB_CompoBps2D_BXY_NcB26->SetMarkerStyle(20);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmbchicoRaux_rng1cB_NormoBmbchiccOmchiccB_CompoBps2D_BXY_NcB26->SetMarkerSize(1.2);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmbchicoRaux_rng1cB_NormoBmbchiccOmchiccB_CompoBps2D_BXY_NcB26->GetXaxis()->SetNdivisions(505);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmbchicoRaux_rng1cB_NormoBmbchiccOmchiccB_CompoBps2D_BXY_NcB26->GetXaxis()->SetLabelFont(132);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmbchicoRaux_rng1cB_NormoBmbchiccOmchiccB_CompoBps2D_BXY_NcB26->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmbchicoRaux_rng1cB_NormoBmbchiccOmchiccB_CompoBps2D_BXY_NcB26->GetXaxis()->SetLabelSize(0.0705);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmbchicoRaux_rng1cB_NormoBmbchiccOmchiccB_CompoBps2D_BXY_NcB26->GetXaxis()->SetTitleSize(-1);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmbchicoRaux_rng1cB_NormoBmbchiccOmchiccB_CompoBps2D_BXY_NcB26->GetXaxis()->SetTitleOffset(1);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmbchicoRaux_rng1cB_NormoBmbchiccOmchiccB_CompoBps2D_BXY_NcB26->GetXaxis()->SetTitleFont(132);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmbchicoRaux_rng1cB_NormoBmbchiccOmchiccB_CompoBps2D_BXY_NcB26->GetYaxis()->SetLabelFont(132);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmbchicoRaux_rng1cB_NormoBmbchiccOmchiccB_CompoBps2D_BXY_NcB26->GetYaxis()->SetLabelSize(0.0705);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmbchicoRaux_rng1cB_NormoBmbchiccOmchiccB_CompoBps2D_BXY_NcB26->GetYaxis()->SetTitleSize(0.0705);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmbchicoRaux_rng1cB_NormoBmbchiccOmchiccB_CompoBps2D_BXY_NcB26->GetYaxis()->SetTitleFont(132);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmbchicoRaux_rng1cB_NormoBmbchiccOmchiccB_CompoBps2D_BXY_NcB26->GetZaxis()->SetLabelFont(132);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmbchicoRaux_rng1cB_NormoBmbchiccOmchiccB_CompoBps2D_BXY_NcB26->GetZaxis()->SetLabelSize(0.0705);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmbchicoRaux_rng1cB_NormoBmbchiccOmchiccB_CompoBps2D_BXY_NcB26->GetZaxis()->SetTitleSize(0.0705);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmbchicoRaux_rng1cB_NormoBmbchiccOmchiccB_CompoBps2D_BXY_NcB26->GetZaxis()->SetTitleOffset(1);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmbchicoRaux_rng1cB_NormoBmbchiccOmchiccB_CompoBps2D_BXY_NcB26->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit2D_BSN&Cnv_3872__chic_Int[mbchic|aux_rng1]_Norm[mbchic,mchic]_Comp[ps2D_BXY_N]26);
   
   graph->Draw("l");
   
   Double_t Fit2D_BSN&Cnv_3872__chic_Int[mbchic|aux_rng1]_Norm[mbchic,mchic]_Comp[SB_BSN&Cnv_3872__chic]_fx27[44] = {
   3.85,
   3.85,
   3.85125,
   3.8525,
   3.85375,
   3.855,
   3.85625,
   3.8575,
   3.85875,
   3.86,
   3.86125,
   3.8625,
   3.86375,
   3.865,
   3.86625,
   3.8675,
   3.86875,
   3.87,
   3.87125,
   3.8725,
   3.87375,
   3.875,
   3.87625,
   3.8775,
   3.87875,
   3.88,
   3.88125,
   3.8825,
   3.88375,
   3.885,
   3.88625,
   3.8875,
   3.88875,
   3.89,
   3.89125,
   3.8925,
   3.89375,
   3.895,
   3.89625,
   3.8975,
   3.89875,
   3.9,
   3.9,
   3.9};
   Double_t Fit2D_BSN&Cnv_3872__chic_Int[mbchic|aux_rng1]_Norm[mbchic,mchic]_Comp[SB_BSN&Cnv_3872__chic]_fy27[44] = {
   0,
   60.16179,
   61.05958,
   61.95737,
   62.85516,
   63.75295,
   64.65074,
   65.54853,
   66.44632,
   67.34411,
   68.2419,
   69.13969,
   70.03748,
   70.93527,
   71.83306,
   72.73085,
   73.62864,
   74.52643,
   75.42422,
   76.322,
   77.21979,
   78.11758,
   79.01537,
   79.91316,
   80.81095,
   81.70874,
   82.60653,
   83.50432,
   84.40211,
   85.2999,
   86.19769,
   87.09548,
   87.99327,
   88.89106,
   89.78885,
   90.68664,
   91.58443,
   92.48222,
   93.38,
   94.27779,
   95.17558,
   96.07337,
   96.07337,
   0};
   graph = new TGraph(44,Fit2D_BSN&Cnv_3872__chic_Int[mbchic|aux_rng1]_Norm[mbchic,mchic]_Comp[SB_BSN&Cnv_3872__chic]_fx27,Fit2D_BSN&Cnv_3872__chic_Int[mbchic|aux_rng1]_Norm[mbchic,mchic]_Comp[SB_BSN&Cnv_3872__chic]_fy27);
   graph->SetName("Fit2D_BSN&Cnv_3872__chic_Int[mbchic|aux_rng1]_Norm[mbchic,mchic]_Comp[SB_BSN&Cnv_3872__chic]");
   graph->SetTitle("Projection of Fit2D(BSN&Cnv_3872__chic)");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = 1194;
   color = new TColor(ci, 0, 0, 1, " ", 0.35);
   graph->SetFillColor(ci);
   graph->SetFillStyle(3545);
   graph->SetLineColor(4);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmbchicoRaux_rng1cB_NormoBmbchiccOmchiccB_CompoBSB_BSNaNCnv_3872__chiccB27 = new TH1F("Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmbchicoRaux_rng1cB_NormoBmbchiccOmchiccB_CompoBSB_BSNaNCnv_3872__chiccB27","Projection of Fit2D(BSN&Cnv_3872__chic)",100,3.845,3.905);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmbchicoRaux_rng1cB_NormoBmbchiccOmchiccB_CompoBSB_BSNaNCnv_3872__chiccB27->SetMinimum(0);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmbchicoRaux_rng1cB_NormoBmbchiccOmchiccB_CompoBSB_BSNaNCnv_3872__chiccB27->SetMaximum(105.6807);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmbchicoRaux_rng1cB_NormoBmbchiccOmchiccB_CompoBSB_BSNaNCnv_3872__chiccB27->SetDirectory(0);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmbchicoRaux_rng1cB_NormoBmbchiccOmchiccB_CompoBSB_BSNaNCnv_3872__chiccB27->SetStats(0);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmbchicoRaux_rng1cB_NormoBmbchiccOmchiccB_CompoBSB_BSNaNCnv_3872__chiccB27->SetMarkerStyle(20);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmbchicoRaux_rng1cB_NormoBmbchiccOmchiccB_CompoBSB_BSNaNCnv_3872__chiccB27->SetMarkerSize(1.2);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmbchicoRaux_rng1cB_NormoBmbchiccOmchiccB_CompoBSB_BSNaNCnv_3872__chiccB27->GetXaxis()->SetNdivisions(505);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmbchicoRaux_rng1cB_NormoBmbchiccOmchiccB_CompoBSB_BSNaNCnv_3872__chiccB27->GetXaxis()->SetLabelFont(132);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmbchicoRaux_rng1cB_NormoBmbchiccOmchiccB_CompoBSB_BSNaNCnv_3872__chiccB27->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmbchicoRaux_rng1cB_NormoBmbchiccOmchiccB_CompoBSB_BSNaNCnv_3872__chiccB27->GetXaxis()->SetLabelSize(0.0705);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmbchicoRaux_rng1cB_NormoBmbchiccOmchiccB_CompoBSB_BSNaNCnv_3872__chiccB27->GetXaxis()->SetTitleSize(-1);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmbchicoRaux_rng1cB_NormoBmbchiccOmchiccB_CompoBSB_BSNaNCnv_3872__chiccB27->GetXaxis()->SetTitleOffset(1);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmbchicoRaux_rng1cB_NormoBmbchiccOmchiccB_CompoBSB_BSNaNCnv_3872__chiccB27->GetXaxis()->SetTitleFont(132);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmbchicoRaux_rng1cB_NormoBmbchiccOmchiccB_CompoBSB_BSNaNCnv_3872__chiccB27->GetYaxis()->SetLabelFont(132);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmbchicoRaux_rng1cB_NormoBmbchiccOmchiccB_CompoBSB_BSNaNCnv_3872__chiccB27->GetYaxis()->SetLabelSize(0.0705);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmbchicoRaux_rng1cB_NormoBmbchiccOmchiccB_CompoBSB_BSNaNCnv_3872__chiccB27->GetYaxis()->SetTitleSize(0.0705);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmbchicoRaux_rng1cB_NormoBmbchiccOmchiccB_CompoBSB_BSNaNCnv_3872__chiccB27->GetYaxis()->SetTitleFont(132);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmbchicoRaux_rng1cB_NormoBmbchiccOmchiccB_CompoBSB_BSNaNCnv_3872__chiccB27->GetZaxis()->SetLabelFont(132);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmbchicoRaux_rng1cB_NormoBmbchiccOmchiccB_CompoBSB_BSNaNCnv_3872__chiccB27->GetZaxis()->SetLabelSize(0.0705);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmbchicoRaux_rng1cB_NormoBmbchiccOmchiccB_CompoBSB_BSNaNCnv_3872__chiccB27->GetZaxis()->SetTitleSize(0.0705);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmbchicoRaux_rng1cB_NormoBmbchiccOmchiccB_CompoBSB_BSNaNCnv_3872__chiccB27->GetZaxis()->SetTitleOffset(1);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmbchicoRaux_rng1cB_NormoBmbchiccOmchiccB_CompoBSB_BSNaNCnv_3872__chiccB27->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit2D_BSN&Cnv_3872__chic_Int[mbchic|aux_rng1]_Norm[mbchic,mchic]_Comp[SB_BSN&Cnv_3872__chic]27);
   
   graph->Draw("fl");
   
   Double_t Fit2D_BSN&Cnv_3872__chic_Int[mbchic|aux_rng1]_Norm[mbchic,mchic]_Comp[BS_BSN&Cnv_3872__chic]_fx28[229] = {
   3.85,
   3.85,
   3.85125,
   3.8525,
   3.85375,
   3.855,
   3.85625,
   3.856875,
   3.8575,
   3.858125,
   3.85875,
   3.859375,
   3.86,
   3.860313,
   3.860625,
   3.860937,
   3.86125,
   3.861562,
   3.861875,
   3.862188,
   3.8625,
   3.862812,
   3.862969,
   3.863125,
   3.863281,
   3.863437,
   3.863594,
   3.86375,
   3.863906,
   3.864063,
   3.864219,
   3.864375,
   3.864531,
   3.864688,
   3.864844,
   3.865,
   3.865156,
   3.865312,
   3.865469,
   3.865625,
   3.865703,
   3.865781,
   3.865859,
   3.865938,
   3.866016,
   3.866094,
   3.866172,
   3.86625,
   3.866328,
   3.866406,
   3.866484,
   3.866563,
   3.866641,
   3.866719,
   3.866797,
   3.866875,
   3.866953,
   3.867031,
   3.867109,
   3.867188,
   3.867266,
   3.867344,
   3.867422,
   3.8675,
   3.867578,
   3.867656,
   3.867734,
   3.867813,
   3.867891,
   3.867969,
   3.868047,
   3.868125,
   3.868203,
   3.868281,
   3.868437,
   3.868594,
   3.86875,
   3.869063,
   3.869219,
   3.869375,
   3.869453,
   3.869531,
   3.869609,
   3.869687,
   3.869766,
   3.869844,
   3.869922,
   3.87,
   3.870078,
   3.870156,
   3.870234,
   3.870312,
   3.870391,
   3.870469,
   3.870547,
   3.870625,
   3.870703,
   3.870781,
   3.870859,
   3.870938,
   3.871016,
   3.871094,
   3.871172,
   3.87125,
   3.871289,
   3.871328,
   3.871367,
   3.871406,
   3.871445,
   3.871484,
   3.871523,
   3.871563,
   3.871602,
   3.871641,
   3.87168,
   3.871719,
   3.871758,
   3.871797,
   3.871836,
   3.871875,
   3.871953,
   3.872031,
   3.872109,
   3.872187,
   3.872266,
   3.872344,
   3.872422,
   3.8725,
   3.872578,
   3.872656,
   3.872734,
   3.872813,
   3.872891,
   3.872969,
   3.873047,
   3.873125,
   3.873203,
   3.873281,
   3.873359,
   3.873437,
   3.873516,
   3.873594,
   3.873672,
   3.87375,
   3.873906,
   3.874062,
   3.874375,
   3.874531,
   3.874687,
   3.874844,
   3.874922,
   3.875,
   3.875078,
   3.875156,
   3.875234,
   3.875313,
   3.875391,
   3.875469,
   3.875547,
   3.875625,
   3.875703,
   3.875781,
   3.875859,
   3.875938,
   3.876016,
   3.876094,
   3.876172,
   3.87625,
   3.876328,
   3.876406,
   3.876484,
   3.876563,
   3.876641,
   3.876719,
   3.876797,
   3.876875,
   3.876953,
   3.877031,
   3.877109,
   3.877187,
   3.877266,
   3.877344,
   3.877422,
   3.8775,
   3.877656,
   3.877813,
   3.877969,
   3.878125,
   3.878281,
   3.878437,
   3.878594,
   3.87875,
   3.878906,
   3.879062,
   3.879219,
   3.879375,
   3.879531,
   3.879688,
   3.879844,
   3.88,
   3.880156,
   3.880313,
   3.880625,
   3.880937,
   3.88125,
   3.881563,
   3.881875,
   3.882187,
   3.8825,
   3.882812,
   3.883125,
   3.88375,
   3.884375,
   3.885,
   3.885625,
   3.88625,
   3.8875,
   3.88875,
   3.89,
   3.89125,
   3.8925,
   3.89375,
   3.895,
   3.89625,
   3.8975,
   3.89875,
   3.9,
   3.9,
   3.9};
   Double_t Fit2D_BSN&Cnv_3872__chic_Int[mbchic|aux_rng1]_Norm[mbchic,mchic]_Comp[BS_BSN&Cnv_3872__chic]_fy28[229] = {
   0,
   1.365409e-08,
   1.582649e-08,
   1.97628e-08,
   2.557835e-08,
   3.387762e-08,
   4.590732e-08,
   5.396591e-08,
   6.390836e-08,
   7.629098e-08,
   9.185935e-08,
   1.116178e-07,
   1.369261e-07,
   1.522158e-07,
   1.696346e-07,
   1.895217e-07,
   2.122743e-07,
   2.383587e-07,
   2.683225e-07,
   3.028096e-07,
   3.425776e-07,
   3.885189e-07,
   4.141261e-07,
   4.416849e-07,
   4.713563e-07,
   5.033153e-07,
   5.377517e-07,
   5.74872e-07,
   6.149e-07,
   6.580789e-07,
   7.046727e-07,
   7.549679e-07,
   8.092753e-07,
   8.679318e-07,
   9.313027e-07,
   9.997834e-07,
   1.073802e-06,
   1.15382e-06,
   1.240337e-06,
   1.33389e-06,
   1.383483e-06,
   1.435055e-06,
   1.488684e-06,
   1.544451e-06,
   1.60244e-06,
   1.662736e-06,
   1.725428e-06,
   1.790608e-06,
   1.858367e-06,
   1.928802e-06,
   2.002008e-06,
   2.078083e-06,
   2.157126e-06,
   2.239236e-06,
   2.32451e-06,
   2.413044e-06,
   2.504932e-06,
   2.600263e-06,
   2.699117e-06,
   2.801568e-06,
   2.907674e-06,
   3.017479e-06,
   3.131004e-06,
   3.248245e-06,
   3.369164e-06,
   3.493689e-06,
   3.621711e-06,
   3.753086e-06,
   3.887642e-06,
   4.025185e-06,
   4.165512e-06,
   4.30841e-06,
   4.453664e-06,
   4.601056e-06,
   4.901362e-06,
   5.207495e-06,
   5.517532e-06,
   6.14108e-06,
   6.450215e-06,
   6.754526e-06,
   6.90413e-06,
   7.051631e-06,
   7.196728e-06,
   7.339118e-06,
   7.478497e-06,
   7.614566e-06,
   7.747026e-06,
   7.875584e-06,
   7.999951e-06,
   8.119842e-06,
   8.234982e-06,
   8.345103e-06,
   8.449945e-06,
   8.549258e-06,
   8.642806e-06,
   8.730361e-06,
   8.811711e-06,
   8.886656e-06,
   8.955012e-06,
   9.016609e-06,
   9.071294e-06,
   9.118931e-06,
   9.1594e-06,
   9.1926e-06,
   9.206448e-06,
   9.218449e-06,
   9.228595e-06,
   9.236881e-06,
   9.243301e-06,
   9.247852e-06,
   9.25053e-06,
   9.251334e-06,
   9.250265e-06,
   9.247322e-06,
   9.242508e-06,
   9.235826e-06,
   9.227281e-06,
   9.216878e-06,
   9.204624e-06,
   9.190528e-06,
   9.156845e-06,
   9.115917e-06,
   9.06785e-06,
   9.012766e-06,
   8.950806e-06,
   8.882128e-06,
   8.806904e-06,
   8.725322e-06,
   8.637585e-06,
   8.543909e-06,
   8.444523e-06,
   8.339667e-06,
   8.229593e-06,
   8.11456e-06,
   7.994839e-06,
   7.870708e-06,
   7.74245e-06,
   7.610356e-06,
   7.474718e-06,
   7.335835e-06,
   7.194007e-06,
   7.049536e-06,
   6.902722e-06,
   6.753868e-06,
   6.451236e-06,
   6.144004e-06,
   5.524864e-06,
   5.217295e-06,
   4.91378e-06,
   4.616234e-06,
   4.470273e-06,
   4.326486e-06,
   4.185092e-06,
   4.046307e-06,
   3.910344e-06,
   3.777405e-06,
   3.647677e-06,
   3.521321e-06,
   3.398467e-06,
   3.279207e-06,
   3.163598e-06,
   3.051663e-06,
   2.943395e-06,
   2.838765e-06,
   2.737723e-06,
   2.640207e-06,
   2.546141e-06,
   2.455444e-06,
   2.368028e-06,
   2.283799e-06,
   2.202664e-06,
   2.124526e-06,
   2.049289e-06,
   1.976856e-06,
   1.907134e-06,
   1.840027e-06,
   1.775443e-06,
   1.713292e-06,
   1.653486e-06,
   1.595939e-06,
   1.540567e-06,
   1.487288e-06,
   1.436025e-06,
   1.386701e-06,
   1.293576e-06,
   1.207355e-06,
   1.127513e-06,
   1.053567e-06,
   9.850663e-07,
   9.215941e-07,
   8.627653e-07,
   8.082236e-07,
   7.576402e-07,
   7.107117e-07,
   6.671582e-07,
   6.267214e-07,
   5.891636e-07,
   5.542653e-07,
   5.218244e-07,
   4.916547e-07,
   4.635845e-07,
   4.374557e-07,
   3.904507e-07,
   3.496052e-07,
   3.140402e-07,
   2.830082e-07,
   2.558728e-07,
   2.320921e-07,
   2.112039e-07,
   1.928136e-07,
   1.765841e-07,
   1.494946e-07,
   1.280868e-07,
   1.109972e-07,
   9.721392e-08,
   8.598221e-08,
   6.904515e-08,
   5.710902e-08,
   4.837534e-08,
   4.176296e-08,
   3.660193e-08,
   3.246243e-08,
   2.905578e-08,
   2.617285e-08,
   2.36385e-08,
   2.126611e-08,
   1.886468e-08,
   1.886468e-08,
   0};
   graph = new TGraph(229,Fit2D_BSN&Cnv_3872__chic_Int[mbchic|aux_rng1]_Norm[mbchic,mchic]_Comp[BS_BSN&Cnv_3872__chic]_fx28,Fit2D_BSN&Cnv_3872__chic_Int[mbchic|aux_rng1]_Norm[mbchic,mchic]_Comp[BS_BSN&Cnv_3872__chic]_fy28);
   graph->SetName("Fit2D_BSN&Cnv_3872__chic_Int[mbchic|aux_rng1]_Norm[mbchic,mchic]_Comp[BS_BSN&Cnv_3872__chic]");
   graph->SetTitle("Projection of Fit2D(BSN&Cnv_3872__chic)");

   ci = 1195;
   color = new TColor(ci, 0.35, 0.83, 0.33, " ", 0.35);
   graph->SetFillColor(ci);
   graph->SetFillStyle(3554);
   graph->SetLineColor(8);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmbchicoRaux_rng1cB_NormoBmbchiccOmchiccB_CompoBBS_BSNaNCnv_3872__chiccB28 = new TH1F("Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmbchicoRaux_rng1cB_NormoBmbchiccOmchiccB_CompoBBS_BSNaNCnv_3872__chiccB28","Projection of Fit2D(BSN&Cnv_3872__chic)",229,3.845,3.905);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmbchicoRaux_rng1cB_NormoBmbchiccOmchiccB_CompoBBS_BSNaNCnv_3872__chiccB28->SetMinimum(0);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmbchicoRaux_rng1cB_NormoBmbchiccOmchiccB_CompoBBS_BSNaNCnv_3872__chiccB28->SetMaximum(1.017647e-05);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmbchicoRaux_rng1cB_NormoBmbchiccOmchiccB_CompoBBS_BSNaNCnv_3872__chiccB28->SetDirectory(0);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmbchicoRaux_rng1cB_NormoBmbchiccOmchiccB_CompoBBS_BSNaNCnv_3872__chiccB28->SetStats(0);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmbchicoRaux_rng1cB_NormoBmbchiccOmchiccB_CompoBBS_BSNaNCnv_3872__chiccB28->SetMarkerStyle(20);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmbchicoRaux_rng1cB_NormoBmbchiccOmchiccB_CompoBBS_BSNaNCnv_3872__chiccB28->SetMarkerSize(1.2);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmbchicoRaux_rng1cB_NormoBmbchiccOmchiccB_CompoBBS_BSNaNCnv_3872__chiccB28->GetXaxis()->SetNdivisions(505);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmbchicoRaux_rng1cB_NormoBmbchiccOmchiccB_CompoBBS_BSNaNCnv_3872__chiccB28->GetXaxis()->SetLabelFont(132);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmbchicoRaux_rng1cB_NormoBmbchiccOmchiccB_CompoBBS_BSNaNCnv_3872__chiccB28->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmbchicoRaux_rng1cB_NormoBmbchiccOmchiccB_CompoBBS_BSNaNCnv_3872__chiccB28->GetXaxis()->SetLabelSize(0.0705);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmbchicoRaux_rng1cB_NormoBmbchiccOmchiccB_CompoBBS_BSNaNCnv_3872__chiccB28->GetXaxis()->SetTitleSize(-1);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmbchicoRaux_rng1cB_NormoBmbchiccOmchiccB_CompoBBS_BSNaNCnv_3872__chiccB28->GetXaxis()->SetTitleOffset(1);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmbchicoRaux_rng1cB_NormoBmbchiccOmchiccB_CompoBBS_BSNaNCnv_3872__chiccB28->GetXaxis()->SetTitleFont(132);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmbchicoRaux_rng1cB_NormoBmbchiccOmchiccB_CompoBBS_BSNaNCnv_3872__chiccB28->GetYaxis()->SetLabelFont(132);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmbchicoRaux_rng1cB_NormoBmbchiccOmchiccB_CompoBBS_BSNaNCnv_3872__chiccB28->GetYaxis()->SetLabelSize(0.0705);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmbchicoRaux_rng1cB_NormoBmbchiccOmchiccB_CompoBBS_BSNaNCnv_3872__chiccB28->GetYaxis()->SetTitleSize(0.0705);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmbchicoRaux_rng1cB_NormoBmbchiccOmchiccB_CompoBBS_BSNaNCnv_3872__chiccB28->GetYaxis()->SetTitleFont(132);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmbchicoRaux_rng1cB_NormoBmbchiccOmchiccB_CompoBBS_BSNaNCnv_3872__chiccB28->GetZaxis()->SetLabelFont(132);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmbchicoRaux_rng1cB_NormoBmbchiccOmchiccB_CompoBBS_BSNaNCnv_3872__chiccB28->GetZaxis()->SetLabelSize(0.0705);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmbchicoRaux_rng1cB_NormoBmbchiccOmchiccB_CompoBBS_BSNaNCnv_3872__chiccB28->GetZaxis()->SetTitleSize(0.0705);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmbchicoRaux_rng1cB_NormoBmbchiccOmchiccB_CompoBBS_BSNaNCnv_3872__chiccB28->GetZaxis()->SetTitleOffset(1);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmbchicoRaux_rng1cB_NormoBmbchiccOmchiccB_CompoBBS_BSNaNCnv_3872__chiccB28->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit2D_BSN&Cnv_3872__chic_Int[mbchic|aux_rng1]_Norm[mbchic,mchic]_Comp[BS_BSN&Cnv_3872__chic]28);
   
   graph->Draw("fl");
   
   Double_t Fit2D_BSN&Cnv_3872__chic_Int[mbchic|aux_rng1]_Norm[mbchic,mchic]_Comp[SS_BSN&Cnv_3872__chic]_fx29[229] = {
   3.85,
   3.85,
   3.85125,
   3.8525,
   3.85375,
   3.855,
   3.85625,
   3.856875,
   3.8575,
   3.858125,
   3.85875,
   3.859375,
   3.86,
   3.860313,
   3.860625,
   3.860937,
   3.86125,
   3.861562,
   3.861875,
   3.862188,
   3.8625,
   3.862812,
   3.862969,
   3.863125,
   3.863281,
   3.863437,
   3.863594,
   3.86375,
   3.863906,
   3.864063,
   3.864219,
   3.864375,
   3.864531,
   3.864688,
   3.864844,
   3.865,
   3.865156,
   3.865312,
   3.865469,
   3.865625,
   3.865703,
   3.865781,
   3.865859,
   3.865938,
   3.866016,
   3.866094,
   3.866172,
   3.86625,
   3.866328,
   3.866406,
   3.866484,
   3.866563,
   3.866641,
   3.866719,
   3.866797,
   3.866875,
   3.866953,
   3.867031,
   3.867109,
   3.867188,
   3.867266,
   3.867344,
   3.867422,
   3.8675,
   3.867578,
   3.867656,
   3.867734,
   3.867813,
   3.867891,
   3.867969,
   3.868047,
   3.868125,
   3.868203,
   3.868281,
   3.868437,
   3.868594,
   3.86875,
   3.869063,
   3.869219,
   3.869375,
   3.869453,
   3.869531,
   3.869609,
   3.869687,
   3.869766,
   3.869844,
   3.869922,
   3.87,
   3.870078,
   3.870156,
   3.870234,
   3.870312,
   3.870391,
   3.870469,
   3.870547,
   3.870625,
   3.870703,
   3.870781,
   3.870859,
   3.870938,
   3.871016,
   3.871094,
   3.871172,
   3.87125,
   3.871289,
   3.871328,
   3.871367,
   3.871406,
   3.871445,
   3.871484,
   3.871523,
   3.871563,
   3.871602,
   3.871641,
   3.87168,
   3.871719,
   3.871758,
   3.871797,
   3.871836,
   3.871875,
   3.871953,
   3.872031,
   3.872109,
   3.872187,
   3.872266,
   3.872344,
   3.872422,
   3.8725,
   3.872578,
   3.872656,
   3.872734,
   3.872813,
   3.872891,
   3.872969,
   3.873047,
   3.873125,
   3.873203,
   3.873281,
   3.873359,
   3.873437,
   3.873516,
   3.873594,
   3.873672,
   3.87375,
   3.873906,
   3.874062,
   3.874375,
   3.874531,
   3.874687,
   3.874844,
   3.874922,
   3.875,
   3.875078,
   3.875156,
   3.875234,
   3.875313,
   3.875391,
   3.875469,
   3.875547,
   3.875625,
   3.875703,
   3.875781,
   3.875859,
   3.875938,
   3.876016,
   3.876094,
   3.876172,
   3.87625,
   3.876328,
   3.876406,
   3.876484,
   3.876563,
   3.876641,
   3.876719,
   3.876797,
   3.876875,
   3.876953,
   3.877031,
   3.877109,
   3.877187,
   3.877266,
   3.877344,
   3.877422,
   3.8775,
   3.877656,
   3.877813,
   3.877969,
   3.878125,
   3.878281,
   3.878437,
   3.878594,
   3.87875,
   3.878906,
   3.879062,
   3.879219,
   3.879375,
   3.879531,
   3.879688,
   3.879844,
   3.88,
   3.880156,
   3.880313,
   3.880625,
   3.880937,
   3.88125,
   3.881563,
   3.881875,
   3.882187,
   3.8825,
   3.882812,
   3.883125,
   3.88375,
   3.884375,
   3.885,
   3.885625,
   3.88625,
   3.8875,
   3.88875,
   3.89,
   3.89125,
   3.8925,
   3.89375,
   3.895,
   3.89625,
   3.8975,
   3.89875,
   3.9,
   3.9,
   3.9};
   Double_t Fit2D_BSN&Cnv_3872__chic_Int[mbchic|aux_rng1]_Norm[mbchic,mchic]_Comp[SS_BSN&Cnv_3872__chic]_fy29[229] = {
   0,
   0.9961846,
   1.154681,
   1.441868,
   1.866163,
   2.471668,
   3.349339,
   3.937283,
   4.662672,
   5.566092,
   6.701941,
   8.143491,
   9.98995,
   11.10547,
   12.37632,
   13.82726,
   15.48726,
   17.39034,
   19.57646,
   22.0926,
   24.99402,
   28.34584,
   30.21411,
   32.22476,
   34.38955,
   36.72124,
   39.23368,
   41.94192,
   44.86231,
   48.01259,
   51.41201,
   55.08149,
   59.04368,
   63.32319,
   67.94665,
   72.94292,
   78.3432,
   84.18124,
   90.49341,
   97.3189,
   100.9372,
   104.6998,
   108.6125,
   112.6812,
   116.9119,
   121.3111,
   125.885,
   130.6404,
   135.5841,
   140.7229,
   146.0639,
   151.6143,
   157.3812,
   163.3718,
   169.5932,
   176.0526,
   182.7566,
   189.7118,
   196.9241,
   204.3988,
   212.1402,
   220.1514,
   228.4341,
   236.9878,
   245.8099,
   254.8951,
   264.2354,
   273.8204,
   283.6374,
   293.6724,
   303.9104,
   314.3361,
   324.9336,
   335.6872,
   357.5971,
   379.9322,
   402.552,
   448.0453,
   470.5994,
   492.8015,
   503.7164,
   514.478,
   525.0641,
   535.4526,
   545.6215,
   555.549,
   565.2131,
   574.5925,
   583.6661,
   592.4133,
   600.8138,
   608.848,
   616.4971,
   623.7429,
   630.568,
   636.956,
   642.8911,
   648.359,
   653.3462,
   657.8402,
   661.83,
   665.3055,
   668.2581,
   670.6803,
   671.6906,
   672.5662,
   673.3065,
   673.911,
   674.3794,
   674.7114,
   674.9068,
   674.9655,
   674.8875,
   674.6727,
   674.3215,
   673.834,
   673.2106,
   672.4516,
   671.5576,
   670.5291,
   668.0717,
   665.0856,
   661.5787,
   657.5598,
   653.0393,
   648.0286,
   642.5404,
   636.5883,
   630.1871,
   623.3527,
   616.1016,
   608.4514,
   600.4205,
   592.0279,
   583.2932,
   574.2368,
   564.8792,
   555.2418,
   545.3458,
   535.2131,
   524.8655,
   514.3251,
   503.6138,
   492.7536,
   470.6739,
   448.2586,
   403.087,
   380.6471,
   358.5031,
   336.7945,
   326.1454,
   315.6549,
   305.3389,
   295.2134,
   285.2937,
   275.5946,
   266.1298,
   256.9111,
   247.9478,
   239.2468,
   230.8121,
   222.6454,
   214.7464,
   207.1127,
   199.7408,
   192.6261,
   185.7632,
   179.1461,
   172.7683,
   166.623,
   160.7035,
   155.0027,
   149.5135,
   144.2289,
   139.142,
   134.246,
   129.534,
   124.9996,
   120.6362,
   116.4376,
   112.3978,
   108.5106,
   104.7705,
   101.1719,
   94.37768,
   88.08705,
   82.26192,
   76.86691,
   71.86917,
   67.23833,
   62.94625,
   58.96695,
   55.27646,
   51.85262,
   48.675,
   45.72479,
   42.98462,
   40.43848,
   38.07164,
   35.87049,
   33.82253,
   31.91621,
   28.48678,
   25.50675,
   22.91197,
   20.64791,
   18.66815,
   16.93314,
   15.40916,
   14.06743,
   12.88335,
   10.90693,
   9.345052,
   8.098211,
   7.092603,
   6.273152,
   5.037445,
   4.166601,
   3.529403,
   3.046972,
   2.67043,
   2.368417,
   2.119872,
   1.909537,
   1.724634,
   1.551548,
   1.376343,
   1.376343,
   0};
   graph = new TGraph(229,Fit2D_BSN&Cnv_3872__chic_Int[mbchic|aux_rng1]_Norm[mbchic,mchic]_Comp[SS_BSN&Cnv_3872__chic]_fx29,Fit2D_BSN&Cnv_3872__chic_Int[mbchic|aux_rng1]_Norm[mbchic,mchic]_Comp[SS_BSN&Cnv_3872__chic]_fy29);
   graph->SetName("Fit2D_BSN&Cnv_3872__chic_Int[mbchic|aux_rng1]_Norm[mbchic,mchic]_Comp[SS_BSN&Cnv_3872__chic]");
   graph->SetTitle("Projection of Fit2D(BSN&Cnv_3872__chic)");

   ci = 1179;
   color = new TColor(ci, 1, 0, 0, " ", 0.35);
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmbchicoRaux_rng1cB_NormoBmbchiccOmchiccB_CompoBSS_BSNaNCnv_3872__chiccB29 = new TH1F("Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmbchicoRaux_rng1cB_NormoBmbchiccOmchiccB_CompoBSS_BSNaNCnv_3872__chiccB29","Projection of Fit2D(BSN&Cnv_3872__chic)",229,3.845,3.905);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmbchicoRaux_rng1cB_NormoBmbchiccOmchiccB_CompoBSS_BSNaNCnv_3872__chiccB29->SetMinimum(0);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmbchicoRaux_rng1cB_NormoBmbchiccOmchiccB_CompoBSS_BSNaNCnv_3872__chiccB29->SetMaximum(742.462);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmbchicoRaux_rng1cB_NormoBmbchiccOmchiccB_CompoBSS_BSNaNCnv_3872__chiccB29->SetDirectory(0);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmbchicoRaux_rng1cB_NormoBmbchiccOmchiccB_CompoBSS_BSNaNCnv_3872__chiccB29->SetStats(0);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmbchicoRaux_rng1cB_NormoBmbchiccOmchiccB_CompoBSS_BSNaNCnv_3872__chiccB29->SetMarkerStyle(20);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmbchicoRaux_rng1cB_NormoBmbchiccOmchiccB_CompoBSS_BSNaNCnv_3872__chiccB29->SetMarkerSize(1.2);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmbchicoRaux_rng1cB_NormoBmbchiccOmchiccB_CompoBSS_BSNaNCnv_3872__chiccB29->GetXaxis()->SetNdivisions(505);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmbchicoRaux_rng1cB_NormoBmbchiccOmchiccB_CompoBSS_BSNaNCnv_3872__chiccB29->GetXaxis()->SetLabelFont(132);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmbchicoRaux_rng1cB_NormoBmbchiccOmchiccB_CompoBSS_BSNaNCnv_3872__chiccB29->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmbchicoRaux_rng1cB_NormoBmbchiccOmchiccB_CompoBSS_BSNaNCnv_3872__chiccB29->GetXaxis()->SetLabelSize(0.0705);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmbchicoRaux_rng1cB_NormoBmbchiccOmchiccB_CompoBSS_BSNaNCnv_3872__chiccB29->GetXaxis()->SetTitleSize(-1);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmbchicoRaux_rng1cB_NormoBmbchiccOmchiccB_CompoBSS_BSNaNCnv_3872__chiccB29->GetXaxis()->SetTitleOffset(1);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmbchicoRaux_rng1cB_NormoBmbchiccOmchiccB_CompoBSS_BSNaNCnv_3872__chiccB29->GetXaxis()->SetTitleFont(132);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmbchicoRaux_rng1cB_NormoBmbchiccOmchiccB_CompoBSS_BSNaNCnv_3872__chiccB29->GetYaxis()->SetLabelFont(132);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmbchicoRaux_rng1cB_NormoBmbchiccOmchiccB_CompoBSS_BSNaNCnv_3872__chiccB29->GetYaxis()->SetLabelSize(0.0705);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmbchicoRaux_rng1cB_NormoBmbchiccOmchiccB_CompoBSS_BSNaNCnv_3872__chiccB29->GetYaxis()->SetTitleSize(0.0705);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmbchicoRaux_rng1cB_NormoBmbchiccOmchiccB_CompoBSS_BSNaNCnv_3872__chiccB29->GetYaxis()->SetTitleFont(132);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmbchicoRaux_rng1cB_NormoBmbchiccOmchiccB_CompoBSS_BSNaNCnv_3872__chiccB29->GetZaxis()->SetLabelFont(132);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmbchicoRaux_rng1cB_NormoBmbchiccOmchiccB_CompoBSS_BSNaNCnv_3872__chiccB29->GetZaxis()->SetLabelSize(0.0705);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmbchicoRaux_rng1cB_NormoBmbchiccOmchiccB_CompoBSS_BSNaNCnv_3872__chiccB29->GetZaxis()->SetTitleSize(0.0705);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmbchicoRaux_rng1cB_NormoBmbchiccOmchiccB_CompoBSS_BSNaNCnv_3872__chiccB29->GetZaxis()->SetTitleOffset(1);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmbchicoRaux_rng1cB_NormoBmbchiccOmchiccB_CompoBSS_BSNaNCnv_3872__chiccB29->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit2D_BSN&Cnv_3872__chic_Int[mbchic|aux_rng1]_Norm[mbchic,mchic]_Comp[SS_BSN&Cnv_3872__chic]29);
   
   graph->Draw("fl");
   
   Double_t Fit2D_BSN&Cnv_3872__chic_Int[mbchic|aux_rng1]_Norm[mbchic,mchic]_fx30[223] = {
   3.84875,
   3.84875,
   3.85,
   3.85125,
   3.8525,
   3.85375,
   3.855,
   3.85625,
   3.856875,
   3.8575,
   3.858125,
   3.85875,
   3.859375,
   3.86,
   3.860313,
   3.860625,
   3.860937,
   3.86125,
   3.861562,
   3.861875,
   3.862188,
   3.8625,
   3.862812,
   3.862969,
   3.863125,
   3.863281,
   3.863437,
   3.863594,
   3.86375,
   3.863906,
   3.864063,
   3.864219,
   3.864375,
   3.864531,
   3.864688,
   3.864844,
   3.865,
   3.865156,
   3.865312,
   3.865469,
   3.865625,
   3.865703,
   3.865781,
   3.865859,
   3.865938,
   3.866016,
   3.866094,
   3.866172,
   3.86625,
   3.866328,
   3.866406,
   3.866484,
   3.866563,
   3.866641,
   3.866719,
   3.866797,
   3.866875,
   3.866953,
   3.867031,
   3.867109,
   3.867188,
   3.867266,
   3.867344,
   3.867422,
   3.8675,
   3.867578,
   3.867656,
   3.867734,
   3.867813,
   3.867891,
   3.867969,
   3.868047,
   3.868125,
   3.868203,
   3.868281,
   3.868437,
   3.868594,
   3.86875,
   3.869063,
   3.869219,
   3.869375,
   3.869453,
   3.869531,
   3.869609,
   3.869687,
   3.869766,
   3.869844,
   3.869922,
   3.87,
   3.870078,
   3.870156,
   3.870234,
   3.870312,
   3.870391,
   3.870469,
   3.870547,
   3.870625,
   3.870703,
   3.870781,
   3.870859,
   3.870938,
   3.871016,
   3.871094,
   3.871172,
   3.87125,
   3.871328,
   3.871406,
   3.871484,
   3.871563,
   3.871641,
   3.871719,
   3.871797,
   3.871875,
   3.871953,
   3.872031,
   3.872109,
   3.872187,
   3.872266,
   3.872344,
   3.872422,
   3.8725,
   3.872578,
   3.872656,
   3.872734,
   3.872813,
   3.872891,
   3.872969,
   3.873047,
   3.873125,
   3.873203,
   3.873281,
   3.873359,
   3.873437,
   3.873516,
   3.873594,
   3.873672,
   3.87375,
   3.873906,
   3.874062,
   3.874375,
   3.874531,
   3.874687,
   3.874844,
   3.874922,
   3.875,
   3.875078,
   3.875156,
   3.875234,
   3.875313,
   3.875391,
   3.875469,
   3.875547,
   3.875625,
   3.875703,
   3.875781,
   3.875859,
   3.875938,
   3.876016,
   3.876094,
   3.876172,
   3.87625,
   3.876328,
   3.876406,
   3.876484,
   3.876563,
   3.876641,
   3.876719,
   3.876797,
   3.876875,
   3.876953,
   3.877031,
   3.877109,
   3.877187,
   3.877266,
   3.877344,
   3.877422,
   3.8775,
   3.877656,
   3.877813,
   3.877969,
   3.878125,
   3.878281,
   3.878437,
   3.878594,
   3.87875,
   3.878906,
   3.879062,
   3.879219,
   3.879375,
   3.879531,
   3.879688,
   3.879844,
   3.88,
   3.880156,
   3.880313,
   3.880625,
   3.880937,
   3.88125,
   3.881563,
   3.881875,
   3.882187,
   3.8825,
   3.882812,
   3.883125,
   3.88375,
   3.884375,
   3.885,
   3.885625,
   3.88625,
   3.8875,
   3.88875,
   3.89,
   3.89125,
   3.8925,
   3.89375,
   3.895,
   3.89625,
   3.8975,
   3.89875,
   3.9,
   3.9,
   3.90125,
   3.90125};
   Double_t Fit2D_BSN&Cnv_3872__chic_Int[mbchic|aux_rng1]_Norm[mbchic,mchic]_fy30[223] = {
   0,
   74.64527,
   74.64527,
   75.69409,
   76.87105,
   78.18455,
   79.67871,
   81.44448,
   82.47626,
   83.64535,
   84.99232,
   86.57159,
   88.45641,
   90.746,
   92.08303,
   93.57537,
   95.24774,
   97.12915,
   99.25361,
   101.6611,
   104.3985,
   107.5212,
   111.0942,
   113.0731,
   115.1943,
   117.4697,
   119.912,
   122.535,
   125.3538,
   128.3847,
   131.6455,
   135.1555,
   138.9355,
   143.0082,
   147.3982,
   152.1322,
   157.2389,
   162.7497,
   168.6982,
   175.1208,
   182.0567,
   185.7302,
   189.5481,
   193.516,
   197.6399,
   201.9259,
   206.3802,
   211.0094,
   215.82,
   220.8189,
   226.0129,
   231.4091,
   237.0146,
   242.8367,
   248.8825,
   255.1592,
   261.6737,
   268.4329,
   275.4433,
   282.7108,
   290.2406,
   298.0372,
   306.1036,
   314.4414,
   323.0503,
   331.9276,
   341.0679,
   350.4634,
   360.1036,
   369.9757,
   380.0659,
   390.3591,
   400.8399,
   411.4926,
   422.3013,
   444.3215,
   466.7669,
   489.497,
   535.2108,
   557.8751,
   580.1875,
   591.1575,
   601.9741,
   612.6153,
   623.059,
   633.283,
   643.2655,
   652.9848,
   662.4193,
   671.548,
   680.3502,
   688.8058,
   696.8952,
   704.5994,
   711.9002,
   718.7804,
   725.2234,
   731.2137,
   736.7367,
   741.7789,
   746.328,
   750.3728,
   753.9034,
   756.911,
   759.3883,
   761.3293,
   762.7291,
   763.5846,
   763.8937,
   763.656,
   762.8724,
   761.545,
   759.6776,
   757.2752,
   754.3441,
   750.8922,
   746.9284,
   742.4629,
   737.5073,
   732.0741,
   726.177,
   719.8308,
   713.0514,
   705.8553,
   698.2602,
   690.2843,
   681.9467,
   673.267,
   664.2656,
   654.9631,
   645.3806,
   635.5396,
   625.4619,
   615.1693,
   604.6839,
   594.0275,
   583.2223,
   561.2527,
   538.9473,
   493.9956,
   471.6656,
   449.6315,
   428.0329,
   417.4387,
   407.0031,
   396.7421,
   386.6715,
   376.8068,
   367.1627,
   357.7528,
   348.589,
   339.6806,
   331.0345,
   322.6548,
   314.5431,
   306.6989,
   299.1202,
   291.8032,
   284.7434,
   277.9355,
   271.3732,
   265.0503,
   258.96,
   253.0954,
   247.4495,
   242.0152,
   236.7855,
   231.7535,
   226.9124,
   222.2553,
   217.7758,
   213.4673,
   209.3236,
   205.3386,
   201.5064,
   197.8212,
   194.2774,
   187.5929,
   181.412,
   175.6966,
   170.4113,
   165.5233,
   161.0022,
   156.8198,
   152.9502,
   149.3694,
   146.0552,
   142.9872,
   140.1467,
   137.5161,
   135.0796,
   132.8224,
   130.7309,
   128.7925,
   126.9958,
   123.7855,
   121.0246,
   118.6489,
   116.6039,
   114.8431,
   113.3271,
   112.022,
   110.8992,
   109.934,
   108.3952,
   107.2707,
   106.4612,
   105.8927,
   105.5103,
   105.1481,
   105.1503,
   105.3854,
   105.7747,
   106.2693,
   106.8378,
   107.4592,
   108.1182,
   108.802,
   109.497,
   110.1892,
   110.1892,
   110.1892,
   0};
   graph = new TGraph(223,Fit2D_BSN&Cnv_3872__chic_Int[mbchic|aux_rng1]_Norm[mbchic,mchic]_fx30,Fit2D_BSN&Cnv_3872__chic_Int[mbchic|aux_rng1]_Norm[mbchic,mchic]_fy30);
   graph->SetName("Fit2D_BSN&Cnv_3872__chic_Int[mbchic|aux_rng1]_Norm[mbchic,mchic]");
   graph->SetTitle("Projection of Fit2D(BSN&Cnv_3872__chic)");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff9933");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   
   TH1F *Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmbchicoRaux_rng1cB_NormoBmbchiccOmchiccB30 = new TH1F("Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmbchicoRaux_rng1cB_NormoBmbchiccOmchiccB30","Projection of Fit2D(BSN&Cnv_3872__chic)",223,3.8435,3.9065);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmbchicoRaux_rng1cB_NormoBmbchiccOmchiccB30->SetMinimum(0);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmbchicoRaux_rng1cB_NormoBmbchiccOmchiccB30->SetMaximum(840.2831);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmbchicoRaux_rng1cB_NormoBmbchiccOmchiccB30->SetDirectory(0);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmbchicoRaux_rng1cB_NormoBmbchiccOmchiccB30->SetStats(0);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmbchicoRaux_rng1cB_NormoBmbchiccOmchiccB30->SetMarkerStyle(20);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmbchicoRaux_rng1cB_NormoBmbchiccOmchiccB30->SetMarkerSize(1.2);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmbchicoRaux_rng1cB_NormoBmbchiccOmchiccB30->GetXaxis()->SetNdivisions(505);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmbchicoRaux_rng1cB_NormoBmbchiccOmchiccB30->GetXaxis()->SetLabelFont(132);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmbchicoRaux_rng1cB_NormoBmbchiccOmchiccB30->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmbchicoRaux_rng1cB_NormoBmbchiccOmchiccB30->GetXaxis()->SetLabelSize(0.0705);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmbchicoRaux_rng1cB_NormoBmbchiccOmchiccB30->GetXaxis()->SetTitleSize(-1);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmbchicoRaux_rng1cB_NormoBmbchiccOmchiccB30->GetXaxis()->SetTitleOffset(1);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmbchicoRaux_rng1cB_NormoBmbchiccOmchiccB30->GetXaxis()->SetTitleFont(132);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmbchicoRaux_rng1cB_NormoBmbchiccOmchiccB30->GetYaxis()->SetLabelFont(132);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmbchicoRaux_rng1cB_NormoBmbchiccOmchiccB30->GetYaxis()->SetLabelSize(0.0705);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmbchicoRaux_rng1cB_NormoBmbchiccOmchiccB30->GetYaxis()->SetTitleSize(0.0705);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmbchicoRaux_rng1cB_NormoBmbchiccOmchiccB30->GetYaxis()->SetTitleFont(132);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmbchicoRaux_rng1cB_NormoBmbchiccOmchiccB30->GetZaxis()->SetLabelFont(132);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmbchicoRaux_rng1cB_NormoBmbchiccOmchiccB30->GetZaxis()->SetLabelSize(0.0705);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmbchicoRaux_rng1cB_NormoBmbchiccOmchiccB30->GetZaxis()->SetTitleSize(0.0705);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmbchicoRaux_rng1cB_NormoBmbchiccOmchiccB30->GetZaxis()->SetTitleOffset(1);
   Graph_Fit2D_BSNaNCnv_3872__chic_IntoBmbchicoRaux_rng1cB_NormoBmbchiccOmchiccB30->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit2D_BSN&Cnv_3872__chic_Int[mbchic|aux_rng1]_Norm[mbchic,mchic]30);
   
   graph->Draw("l");
   
   Double_t h_ds_1000_CutRange[aux_rng1]_fx3006[40] = {
   3.850625,
   3.851875,
   3.853125,
   3.854375,
   3.855625,
   3.856875,
   3.858125,
   3.859375,
   3.860625,
   3.861875,
   3.863125,
   3.864375,
   3.865625,
   3.866875,
   3.868125,
   3.869375,
   3.870625,
   3.871875,
   3.873125,
   3.874375,
   3.875625,
   3.876875,
   3.878125,
   3.879375,
   3.880625,
   3.881875,
   3.883125,
   3.884375,
   3.885625,
   3.886875,
   3.888125,
   3.889375,
   3.890625,
   3.891875,
   3.893125,
   3.894375,
   3.895625,
   3.896875,
   3.898125,
   3.899375};
   Double_t h_ds_1000_CutRange[aux_rng1]_fy3006[40] = {
   67,
   94,
   84,
   82,
   62,
   94,
   77,
   88,
   97,
   112,
   113,
   135,
   179,
   261,
   402,
   604,
   713,
   767,
   659,
   483,
   339,
   234,
   179,
   140,
   136,
   115,
   102,
   98,
   96,
   114,
   105,
   111,
   100,
   96,
   102,
   94,
   119,
   100,
   129,
   122};
   Double_t h_ds_1000_CutRange[aux_rng1]_felx3006[40] = {
   0.000625,
   0.000625,
   0.000625,
   0.000625,
   0.000625,
   0.000625,
   0.000625,
   0.000625,
   0.000625,
   0.000625,
   0.000625,
   0.000625,
   0.000625,
   0.000625,
   0.000625,
   0.000625,
   0.000625,
   0.000625,
   0.000625,
   0.000625,
   0.000625,
   0.000625,
   0.000625,
   0.000625,
   0.000625,
   0.000625,
   0.000625,
   0.000625,
   0.000625,
   0.000625,
   0.000625,
   0.000625,
   0.000625,
   0.000625,
   0.000625,
   0.000625,
   0.000625,
   0.000625,
   0.000625,
   0.000625};
   Double_t h_ds_1000_CutRange[aux_rng1]_fely3006[40] = {
   8.164873,
   9.678086,
   9.146873,
   9.036884,
   7.852713,
   9.678086,
   8.755868,
   9.362975,
   9.831854,
   10.09481,
   10.1419,
   11.1297,
   12.88843,
   15.66323,
   19.55617,
   24.0815,
   26.20674,
   27.19928,
   25.17586,
   21.48295,
   17.91874,
   14.80523,
   12.88843,
   11.34272,
   11.17262,
   10.23546,
   9.611874,
   9.882579,
   9.780867,
   10.18878,
   9.759142,
   10.04751,
   9.983255,
   9.780867,
   9.611874,
   9.678086,
   10.42016,
   9.983255,
   10.86882,
   10.55667};
   Double_t h_ds_1000_CutRange[aux_rng1]_fehx3006[40] = {
   0.000625,
   0.000625,
   0.000625,
   0.000625,
   0.000625,
   0.000625,
   0.000625,
   0.000625,
   0.000625,
   0.000625,
   0.000625,
   0.000625,
   0.000625,
   0.000625,
   0.000625,
   0.000625,
   0.000625,
   0.000625,
   0.000625,
   0.000625,
   0.000625,
   0.000625,
   0.000625,
   0.000625,
   0.000625,
   0.000625,
   0.000625,
   0.000625,
   0.000625,
   0.000625,
   0.000625,
   0.000625,
   0.000625,
   0.000625,
   0.000625,
   0.000625,
   0.000625,
   0.000625,
   0.000625,
   0.000625};
   Double_t h_ds_1000_CutRange[aux_rng1]_fehy3006[40] = {
   9.226102,
   10.72977,
   10.20155,
   10.09222,
   8.916365,
   10.72977,
   9.812979,
   10.41639,
   10.88273,
   11.09481,
   11.1419,
   12.1297,
   13.88843,
   16.66323,
   20.55617,
   25.0815,
   27.20674,
   28.19928,
   26.17586,
   22.48295,
   18.91874,
   15.80523,
   13.88843,
   12.34272,
   12.17262,
   11.23546,
   10.61187,
   10.93319,
   10.83201,
   11.18878,
   10.75914,
   11.04751,
   11.03336,
   10.83201,
   10.61187,
   10.72977,
   11.42016,
   11.03336,
   11.86882,
   11.55667};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(40,h_ds_1000_CutRange[aux_rng1]_fx3006,h_ds_1000_CutRange[aux_rng1]_fy3006,h_ds_1000_CutRange[aux_rng1]_felx3006,h_ds_1000_CutRange[aux_rng1]_fehx3006,h_ds_1000_CutRange[aux_rng1]_fely3006,h_ds_1000_CutRange[aux_rng1]_fehy3006);
   grae->SetName("h_ds_1000_CutRange[aux_rng1]");
   grae->SetTitle("Histogram of ds_1000_plot__mchic");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.2);
   
   TH1F *Graph_h_ds_1000_CutRangeoBaux_rng1cB3006 = new TH1F("Graph_h_ds_1000_CutRangeoBaux_rng1cB3006","Histogram of ds_1000_plot__mchic",100,3.845,3.905);
   Graph_h_ds_1000_CutRangeoBaux_rng1cB3006->SetMinimum(48.73256);
   Graph_h_ds_1000_CutRangeoBaux_rng1cB3006->SetMaximum(869.3045);
   Graph_h_ds_1000_CutRangeoBaux_rng1cB3006->SetDirectory(0);
   Graph_h_ds_1000_CutRangeoBaux_rng1cB3006->SetStats(0);
   Graph_h_ds_1000_CutRangeoBaux_rng1cB3006->SetMarkerStyle(20);
   Graph_h_ds_1000_CutRangeoBaux_rng1cB3006->SetMarkerSize(1.2);
   Graph_h_ds_1000_CutRangeoBaux_rng1cB3006->GetXaxis()->SetNdivisions(505);
   Graph_h_ds_1000_CutRangeoBaux_rng1cB3006->GetXaxis()->SetLabelFont(132);
   Graph_h_ds_1000_CutRangeoBaux_rng1cB3006->GetXaxis()->SetLabelOffset(0.015);
   Graph_h_ds_1000_CutRangeoBaux_rng1cB3006->GetXaxis()->SetLabelSize(0.0705);
   Graph_h_ds_1000_CutRangeoBaux_rng1cB3006->GetXaxis()->SetTitleSize(-1);
   Graph_h_ds_1000_CutRangeoBaux_rng1cB3006->GetXaxis()->SetTitleOffset(1);
   Graph_h_ds_1000_CutRangeoBaux_rng1cB3006->GetXaxis()->SetTitleFont(132);
   Graph_h_ds_1000_CutRangeoBaux_rng1cB3006->GetYaxis()->SetLabelFont(132);
   Graph_h_ds_1000_CutRangeoBaux_rng1cB3006->GetYaxis()->SetLabelSize(0.0705);
   Graph_h_ds_1000_CutRangeoBaux_rng1cB3006->GetYaxis()->SetTitleSize(0.0705);
   Graph_h_ds_1000_CutRangeoBaux_rng1cB3006->GetYaxis()->SetTitleFont(132);
   Graph_h_ds_1000_CutRangeoBaux_rng1cB3006->GetZaxis()->SetLabelFont(132);
   Graph_h_ds_1000_CutRangeoBaux_rng1cB3006->GetZaxis()->SetLabelSize(0.0705);
   Graph_h_ds_1000_CutRangeoBaux_rng1cB3006->GetZaxis()->SetTitleSize(0.0705);
   Graph_h_ds_1000_CutRangeoBaux_rng1cB3006->GetZaxis()->SetTitleOffset(1);
   Graph_h_ds_1000_CutRangeoBaux_rng1cB3006->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_ds_1000_CutRange[aux_rng1]3006);
   
   grae->Draw("zp");
   
   TH1D *frame_1508c0a0__12 = new TH1D("frame_1508c0a0__12","A RooPlot of \"m134BC*1\"",40,3.85,3.9);
   frame_1508c0a0__12->SetBinContent(1,834.9592);
   frame_1508c0a0__12->SetMinimum(-1e-10);
   frame_1508c0a0__12->SetMaximum(1200);
   frame_1508c0a0__12->SetEntries(1);
   frame_1508c0a0__12->SetDirectory(0);
   frame_1508c0a0__12->SetStats(0);
   frame_1508c0a0__12->SetMarkerStyle(20);
   frame_1508c0a0__12->SetMarkerSize(1.2);
   frame_1508c0a0__12->GetXaxis()->SetNdivisions(505);
   frame_1508c0a0__12->GetXaxis()->SetLabelFont(132);
   frame_1508c0a0__12->GetXaxis()->SetLabelOffset(0.015);
   frame_1508c0a0__12->GetXaxis()->SetLabelSize(0.06);
   frame_1508c0a0__12->GetXaxis()->SetTitleSize(-1);
   frame_1508c0a0__12->GetXaxis()->SetTitleOffset(1);
   frame_1508c0a0__12->GetXaxis()->SetTitleFont(132);
   frame_1508c0a0__12->GetYaxis()->SetNdivisions(-3000406);
   frame_1508c0a0__12->GetYaxis()->SetLabelFont(132);
   frame_1508c0a0__12->GetYaxis()->SetLabelOffset(0.01);
   frame_1508c0a0__12->GetYaxis()->SetLabelSize(0.06);
   frame_1508c0a0__12->GetYaxis()->SetTitleSize(0.0705);
   frame_1508c0a0__12->GetYaxis()->SetTitleFont(132);
   frame_1508c0a0__12->GetZaxis()->SetLabelFont(132);
   frame_1508c0a0__12->GetZaxis()->SetLabelSize(0.0705);
   frame_1508c0a0__12->GetZaxis()->SetTitleSize(0.0705);
   frame_1508c0a0__12->GetZaxis()->SetTitleOffset(1);
   frame_1508c0a0__12->GetZaxis()->SetTitleFont(132);
   frame_1508c0a0__12->Draw("AXISSAME");
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig3a.C <==
void nll_x3823()
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Tue Mar 17 18:20:01 2020) by ROOT version 6.16/00
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",86,109,1002,826);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(-1.44751,-1.463415,10.61508,10.73171);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.12);
   glCanvas->SetRightMargin(0.05);
   glCanvas->SetTopMargin(0.06);
   glCanvas->SetBottomMargin(0.12);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   Double_t Graph0_fx32[501] = {
   0.0005,
   0.032499,
   0.064498,
   0.096497,
   0.128496,
   0.160495,
   0.192494,
   0.224493,
   0.256492,
   0.288491,
   0.32049,
   0.352489,
   0.384488,
   0.416487,
   0.448486,
   0.480485,
   0.512484,
   0.544483,
   0.576482,
   0.608481,
   0.64048,
   0.672479,
   0.704478,
   0.736477,
   0.768476,
   0.800475,
   0.832474,
   0.864473,
   0.896472,
   0.928471,
   0.96047,
   0.992469,
   1.024468,
   1.056467,
   1.088466,
   1.120465,
   1.152464,
   1.184463,
   1.216462,
   1.248461,
   1.28046,
   1.312459,
   1.344458,
   1.376457,
   1.408456,
   1.440455,
   1.472454,
   1.504453,
   1.536452,
   1.568451,
   1.60045,
   1.632449,
   1.664448,
   1.696447,
   1.728446,
   1.760445,
   1.792444,
   1.824443,
   1.856442,
   1.888441,
   1.92044,
   1.952439,
   1.984438,
   2.016437,
   2.048436,
   2.080435,
   2.112434,
   2.144433,
   2.176432,
   2.208431,
   2.24043,
   2.272429,
   2.304428,
   2.336427,
   2.368426,
   2.400425,
   2.432424,
   2.464423,
   2.496422,
   2.528421,
   2.56042,
   2.592419,
   2.624418,
   2.656417,
   2.688416,
   2.720415,
   2.752414,
   2.784413,
   2.816412,
   2.848411,
   2.88041,
   2.912409,
   2.944408,
   2.976407,
   3.008406,
   3.040405,
   3.072404,
   3.104403,
   3.136402,
   3.168401,
   3.2004,
   3.232399,
   3.264398,
   3.296397,
   3.328396,
   3.360395,
   3.392394,
   3.424393,
   3.456392,
   3.488391,
   3.52039,
   3.552389,
   3.584388,
   3.616387,
   3.648386,
   3.680385,
   3.712384,
   3.744383,
   3.776382,
   3.808381,
   3.84038,
   3.872379,
   3.904378,
   3.936377,
   3.968376,
   4.000375,
   4.032374,
   4.064373,
   4.096372,
   4.128371,
   4.16037,
   4.192369,
   4.224368,
   4.256367,
   4.288366,
   4.320365,
   4.352364,
   4.384363,
   4.416362,
   4.448361,
   4.48036,
   4.512359,
   4.544358,
   4.576357,
   4.608356,
   4.640355,
   4.672354,
   4.704353,
   4.736352,
   4.768351,
   4.80035,
   4.832349,
   4.864348,
   4.896347,
   4.928346,
   4.960345,
   4.992344,
   5.024343,
   5.056342,
   5.088341,
   5.12034,
   5.152339,
   5.184338,
   5.216337,
   5.248336,
   5.280335,
   5.312334,
   5.344333,
   5.376332,
   5.408331,
   5.44033,
   5.472329,
   5.504328,
   5.536327,
   5.568326,
   5.600325,
   5.632324,
   5.664323,
   5.696322,
   5.728321,
   5.76032,
   5.792319,
   5.824318,
   5.856317,
   5.888316,
   5.920315,
   5.952314,
   5.984313,
   6.016312,
   6.048311,
   6.08031,
   6.112309,
   6.144308,
   6.176307,
   6.208306,
   6.240305,
   6.272304,
   6.304303,
   6.336302,
   6.368301,
   6.4003,
   6.432299,
   6.464298,
   6.496297,
   6.528296,
   6.560295,
   6.592294,
   6.624293,
   6.656292,
   6.688291,
   6.72029,
   6.752289,
   6.784288,
   6.816287,
   6.848286,
   6.880285,
   6.912284,
   6.944283,
   6.976282,
   7.008281,
   7.04028,
   7.072279,
   7.104278,
   7.136277,
   7.168276,
   7.200275,
   7.232274,
   7.264273,
   7.296272,
   7.328271,
   7.36027,
   7.392269,
   7.424268,
   7.456267,
   7.488266,
   7.520265,
   7.552264,
   7.584263,
   7.616262,
   7.648261,
   7.68026,
   7.712259,
   7.744258,
   7.776257,
   7.808256,
   7.840255,
   7.872254,
   7.904253,
   7.936252,
   7.968251,
   8.00025,
   8.032249,
   8.064248,
   8.096247,
   8.128246,
   8.160245,
   8.192244,
   8.224243,
   8.256242,
   8.288241,
   8.32024,
   8.352239,
   8.384238,
   8.416237,
   8.448236,
   8.480235,
   8.512234,
   8.544233,
   8.576232,
   8.608231,
   8.64023,
   8.672229,
   8.704228,
   8.736227,
   8.768226,
   8.800225,
   8.832224,
   8.864223,
   8.896222,
   8.928221,
   8.96022,
   8.992219,
   9.024218,
   9.056217,
   9.088216,
   9.120215,
   9.152214,
   9.184213,
   9.216212,
   9.248211,
   9.28021,
   9.312209,
   9.344208,
   9.376207,
   9.408206,
   9.440205,
   9.472204,
   9.504203,
   9.536202,
   9.568201,
   9.6002,
   9.632199,
   9.664198,
   9.696197,
   9.728196,
   9.760195,
   9.792194,
   9.824193,
   9.856192,
   9.888191,
   9.92019,
   9.952189,
   9.984188,
   10.01619,
   10.04819,
   10.08019,
   10.11218,
   10.14418,
   10.17618,
   10.20818,
   10.24018,
   10.27218,
   10.30418,
   10.33618,
   10.36818,
   10.40018,
   10.43217,
   10.46417,
   10.49617,
   10.52817,
   10.56017,
   10.59217,
   10.62417,
   10.65617,
   10.68817,
   10.72016,
   10.75216,
   10.78416,
   10.81616,
   10.84816,
   10.88016,
   10.91216,
   10.94416,
   10.97616,
   11.00816,
   11.04016,
   11.07215,
   11.10415,
   11.13615,
   11.16815,
   11.20015,
   11.23215,
   11.26415,
   11.29615,
   11.32815,
   11.36015,
   11.39214,
   11.42414,
   11.45614,
   11.48814,
   11.52014,
   11.55214,
   11.58414,
   11.61614,
   11.64814,
   11.68013,
   11.71213,
   11.74413,
   11.77613,
   11.80813,
   11.84013,
   11.87213,
   11.90413,
   11.93613,
   11.96813,
   12.00013,
   12.03212,
   12.06412,
   12.09612,
   12.12812,
   12.16012,
   12.19212,
   12.22412,
   12.25612,
   12.28812,
   12.32012,
   12.35211,
   12.38411,
   12.41611,
   12.44811,
   12.48011,
   12.51211,
   12.54411,
   12.57611,
   12.60811,
   12.64011,
   12.6721,
   12.7041,
   12.7361,
   12.7681,
   12.8001,
   12.8321,
   12.8641,
   12.8961,
   12.9281,
   12.9601,
   12.99209,
   13.02409,
   13.05609,
   13.08809,
   13.12009,
   13.15209,
   13.18409,
   13.21609,
   13.24809,
   13.28009,
   13.31208,
   13.34408,
   13.37608,
   13.40808,
   13.44008,
   13.47208,
   13.50408,
   13.53608,
   13.56808,
   13.60008,
   13.63207,
   13.66407,
   13.69607,
   13.72807,
   13.76007,
   13.79207,
   13.82407,
   13.85607,
   13.88807,
   13.92007,
   13.95206,
   13.98406,
   14.01606,
   14.04806,
   14.08006,
   14.11206,
   14.14406,
   14.17606,
   14.20806,
   14.24006,
   14.27205,
   14.30405,
   14.33605,
   14.36805,
   14.40005,
   14.43205,
   14.46405,
   14.49605,
   14.52805,
   14.56005,
   14.59204,
   14.62404,
   14.65604,
   14.68804,
   14.72004,
   14.75204,
   14.78404,
   14.81604,
   14.84804,
   14.88004,
   14.91203,
   14.94403,
   14.97603,
   15.00803,
   15.04003,
   15.07203,
   15.10403,
   15.13603,
   15.16803,
   15.20003,
   15.23202,
   15.26402,
   15.29602,
   15.32802,
   15.36002,
   15.39202,
   15.42402,
   15.45602,
   15.48802,
   15.52001,
   15.55201,
   15.58401,
   15.61601,
   15.64801,
   15.68001,
   15.71201,
   15.74401,
   15.77601,
   15.80801,
   15.84001,
   15.872,
   15.904,
   15.936,
   15.968,
   16};
   Double_t Graph0_fy32[501] = {
   0,
   0.02185158,
   0.04366274,
   0.0657001,
   0.08796034,
   0.1104398,
   0.1331346,
   0.1560409,
   0.1791555,
   0.2024734,
   0.2259907,
   0.2497039,
   0.2736092,
   0.2977032,
   0.3219823,
   0.3464432,
   0.3710821,
   0.3959009,
   0.4208873,
   0.4460416,
   0.4713604,
   0.4968404,
   0.5224785,
   0.5482716,
   0.5742175,
   0.6003127,
   0.6265541,
   0.6529389,
   0.679464,
   0.7061266,
   0.7329239,
   0.759853,
   0.786911,
   0.8140952,
   0.8414029,
   0.8688314,
   0.8963779,
   0.9240397,
   0.9518144,
   0.9796992,
   1.007692,
   1.035789,
   1.063989,
   1.092289,
   1.120687,
   1.14918,
   1.177766,
   1.206443,
   1.235207,
   1.264058,
   1.292992,
   1.322007,
   1.351102,
   1.380273,
   1.40952,
   1.438839,
   1.468229,
   1.497687,
   1.527211,
   1.5568,
   1.586452,
   1.616164,
   1.645934,
   1.675761,
   1.705643,
   1.735576,
   1.765561,
   1.795596,
   1.825677,
   1.855804,
   1.885975,
   1.916187,
   1.94644,
   1.976659,
   2.006983,
   2.037343,
   2.067736,
   2.098161,
   2.128617,
   2.159101,
   2.189613,
   2.22015,
   2.250712,
   2.281296,
   2.311902,
   2.342528,
   2.373172,
   2.403833,
   2.43451,
   2.465434,
   2.496142,
   2.526862,
   2.557592,
   2.588331,
   2.619078,
   2.649832,
   2.680591,
   2.711355,
   2.742121,
   2.772889,
   2.803657,
   2.834424,
   2.86519,
   2.895952,
   2.92671,
   2.957463,
   2.98821,
   3.018949,
   3.049637,
   3.08014,
   3.110851,
   3.141551,
   3.172239,
   3.202914,
   3.233574,
   3.264219,
   3.294849,
   3.325461,
   3.356056,
   3.386632,
   3.417189,
   3.447725,
   3.47824,
   3.508734,
   3.539204,
   3.569651,
   3.600074,
   3.630472,
   3.660843,
   3.691189,
   3.721507,
   3.751797,
   3.782058,
   3.81229,
   3.842492,
   3.872665,
   3.902804,
   3.932911,
   3.962986,
   3.993028,
   4.023035,
   4.053008,
   4.083452,
   4.113357,
   4.143225,
   4.173057,
   4.202849,
   4.232605,
   4.262323,
   4.292002,
   4.321641,
   4.35124,
   4.380798,
   4.410316,
   4.439792,
   4.469226,
   4.498671,
   4.52802,
   4.557326,
   4.586588,
   4.615806,
   4.64498,
   4.674109,
   4.703192,
   4.732229,
   4.76122,
   4.790165,
   4.819063,
   4.848,
   4.876802,
   4.905556,
   4.934261,
   4.962919,
   4.991527,
   5.020086,
   5.048596,
   5.077055,
   5.105465,
   5.13382,
   5.162126,
   5.190382,
   5.218586,
   5.246738,
   5.274838,
   5.302885,
   5.33088,
   5.358822,
   5.386711,
   5.414547,
   5.442329,
   5.470056,
   5.497729,
   5.525348,
   5.552912,
   5.580422,
   5.607877,
   5.635277,
   5.662622,
   5.689912,
   5.717146,
   5.744324,
   5.771447,
   5.798514,
   5.825524,
   5.852478,
   5.879475,
   5.906329,
   5.933126,
   5.959868,
   5.986552,
   6.01318,
   6.039815,
   6.066329,
   6.092785,
   6.119185,
   6.145527,
   6.171813,
   6.19804,
   6.224211,
   6.250324,
   6.276379,
   6.302377,
   6.328422,
   6.354295,
   6.38011,
   6.405868,
   6.431569,
   6.457211,
   6.482794,
   6.50832,
   6.533787,
   6.559194,
   6.584544,
   6.609834,
   6.635066,
   6.66024,
   6.685355,
   6.710411,
   6.735408,
   6.760346,
   6.785226,
   6.810047,
   6.834809,
   6.859512,
   6.884156,
   6.908742,
   6.933269,
   6.957736,
   6.982277,
   7.006636,
   7.030936,
   7.055191,
   7.07937,
   7.10349,
   7.127551,
   7.151557,
   7.175504,
   7.199392,
   7.223221,
   7.246991,
   7.270703,
   7.294357,
   7.317951,
   7.341484,
   7.364958,
   7.388372,
   7.411727,
   7.435022,
   7.45815,
   7.481323,
   7.504436,
   7.527491,
   7.550486,
   7.573422,
   7.596298,
   7.619116,
   7.641874,
   7.664574,
   7.687214,
   7.709795,
   7.732318,
   7.754781,
   7.777186,
   7.799531,
   7.821819,
   7.844048,
   7.866225,
   7.888344,
   7.910405,
   7.932408,
   7.954288,
   7.976175,
   7.998004,
   8.019776,
   8.04149,
   8.063147,
   8.084746,
   8.106289,
   8.127774,
   8.149203,
   8.170575,
   8.19189,
   8.213148,
   8.234346,
   8.255491,
   8.276579,
   8.297609,
   8.318577,
   8.339488,
   8.360344,
   8.381144,
   8.401889,
   8.422577,
   8.443211,
   8.463788,
   8.484311,
   8.504793,
   8.525253,
   8.545657,
   8.566007,
   8.586303,
   8.606545,
   8.626732,
   8.646866,
   8.666945,
   8.686971,
   8.706943,
   8.726861,
   8.746726,
   8.766541,
   8.786299,
   8.806004,
   8.825655,
   8.845178,
   8.864633,
   8.884034,
   8.903379,
   8.922669,
   8.941904,
   8.961084,
   8.98021,
   8.999284,
   9.018365,
   9.037388,
   9.056345,
   9.075241,
   9.094076,
   9.112847,
   9.131548,
   9.150187,
   9.168767,
   9.187288,
   9.205741,
   9.224113,
   9.242432,
   9.260701,
   9.278916,
   9.297081,
   9.315194,
   9.333256,
   9.351268,
   9.369229,
   9.38714,
   9.405,
   9.422809,
   9.440569,
   9.458278,
   9.475937,
   9.493547,
   9.511106,
   9.528616,
   9.546077,
   9.563488,
   9.58085,
   9.598163,
   9.615426,
   9.632641,
   9.649807,
   9.666924,
   9.683993,
   9.701013,
   9.717985,
   9.734908,
   9.751784,
   9.768611,
   9.785391,
   9.802123,
   9.818807,
   9.835443,
   9.852033,
   9.868575,
   9.88507,
   9.901517,
   9.917918,
   9.934272,
   9.95058,
   9.966841,
   9.983055,
   9.999223,
   10.01535,
   10.03142,
   10.04745,
   10.06343,
   10.07937,
   10.09527,
   10.11111,
   10.12691,
   10.14267,
   10.15839,
   10.17406,
   10.18968,
   10.20525,
   10.22078,
   10.23627,
   10.25171,
   10.26711,
   10.28247,
   10.29778,
   10.31304,
   10.32827,
   10.34345,
   10.35858,
   10.37367,
   10.38872,
   10.40373,
   10.41869,
   10.43361,
   10.44849,
   10.46332,
   10.47811,
   10.49286,
   10.50757,
   10.52223,
   10.53685,
   10.55143,
   10.56597,
   10.58047,
   10.59492,
   10.60933,
   10.6237,
   10.63803,
   10.65232,
   10.66657,
   10.68078,
   10.69494,
   10.70907,
   10.72315,
   10.7372,
   10.7512,
   10.76517,
   10.77909,
   10.79297,
   10.80681,
   10.82062,
   10.83438,
   10.84811,
   10.86184,
   10.87548,
   10.88909,
   10.90265,
   10.91618,
   10.92967,
   10.94312,
   10.95653,
   10.9699,
   10.98324,
   10.99653,
   11.00979,
   11.02301,
   11.03619,
   11.04934,
   11.06244,
   11.07551,
   11.08854,
   11.10154,
   11.11449,
   11.12769,
   11.14057,
   11.15342,
   11.16623,
   11.17901,
   11.19175,
   11.20445,
   11.21711,
   11.22974,
   11.24234,
   11.25489,
   11.26741,
   11.2799,
   11.29235,
   11.30476,
   11.31714,
   11.32948,
   11.34179,
   11.35406,
   11.3663,
   11.3785,
   11.39067,
   11.4028,
   11.4149,
   11.42696};
   TGraph *graph = new TGraph(501,Graph0_fx32,Graph0_fy32);
   graph->SetName("Graph0");
   graph->SetTitle("Graph");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff9933");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph032 = new TH1F("Graph_Graph032","Graph",501,0,17.59995);
   Graph_Graph032->SetMinimum(0);
   Graph_Graph032->SetMaximum(10);
   Graph_Graph032->SetDirectory(0);
   Graph_Graph032->SetStats(0);
   Graph_Graph032->SetMarkerStyle(20);
   Graph_Graph032->SetMarkerSize(1.2);
   Graph_Graph032->GetXaxis()->SetRange(1,285);
   Graph_Graph032->GetXaxis()->SetNdivisions(-2000504);
   Graph_Graph032->GetXaxis()->SetLabelFont(132);
   Graph_Graph032->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph032->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph032->GetXaxis()->SetTitleSize(-1);
   Graph_Graph032->GetXaxis()->SetTitleOffset(1);
   Graph_Graph032->GetXaxis()->SetTitleFont(132);
   Graph_Graph032->GetYaxis()->SetNdivisions(-3000405);
   Graph_Graph032->GetYaxis()->SetLabelFont(132);
   Graph_Graph032->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph032->GetYaxis()->SetTitleSize(0.0705);
   Graph_Graph032->GetYaxis()->SetTitleFont(132);
   Graph_Graph032->GetZaxis()->SetLabelFont(132);
   Graph_Graph032->GetZaxis()->SetLabelSize(0.0705);
   Graph_Graph032->GetZaxis()->SetTitleSize(0.0705);
   Graph_Graph032->GetZaxis()->SetTitleOffset(1);
   Graph_Graph032->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph032);
   
   graph->Draw("al");
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig3b.C <==
void nll_x3872()
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Tue Mar 17 18:20:00 2020) by ROOT version 6.16/00
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",86,109,1002,826);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(-0.2913012,-2.926829,2.136209,21.46341);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.12);
   glCanvas->SetRightMargin(0.05);
   glCanvas->SetTopMargin(0.06);
   glCanvas->SetBottomMargin(0.12);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   Double_t Graph0_fx31[101] = {
   0.0005,
   0.050495,
   0.10049,
   0.150485,
   0.20048,
   0.250475,
   0.30047,
   0.350465,
   0.40046,
   0.450455,
   0.50045,
   0.550445,
   0.60044,
   0.650435,
   0.70043,
   0.750425,
   0.80042,
   0.850415,
   0.90041,
   0.950405,
   1.0004,
   1.050395,
   1.10039,
   1.150385,
   1.20038,
   1.250375,
   1.30037,
   1.350365,
   1.40036,
   1.450355,
   1.50035,
   1.550345,
   1.60034,
   1.650335,
   1.70033,
   1.750325,
   1.80032,
   1.850315,
   1.90031,
   1.950305,
   2.0003,
   2.050295,
   2.10029,
   2.150285,
   2.20028,
   2.250275,
   2.30027,
   2.350265,
   2.40026,
   2.450255,
   2.50025,
   2.550245,
   2.60024,
   2.650235,
   2.70023,
   2.750225,
   2.80022,
   2.850215,
   2.90021,
   2.950205,
   3.0002,
   3.050195,
   3.10019,
   3.150185,
   3.20018,
   3.250175,
   3.30017,
   3.350165,
   3.40016,
   3.450155,
   3.50015,
   3.550145,
   3.60014,
   3.650135,
   3.70013,
   3.750125,
   3.80012,
   3.850115,
   3.90011,
   3.950105,
   4.0001,
   4.050095,
   4.10009,
   4.150085,
   4.20008,
   4.250075,
   4.30007,
   4.350065,
   4.40006,
   4.450055,
   4.50005,
   4.550045,
   4.60004,
   4.650035,
   4.70003,
   4.750025,
   4.80002,
   4.850015,
   4.90001,
   4.950005,
   5};
   Double_t Graph0_fy31[101] = {
   15.0764,
   13.47975,
   11.95313,
   10.52755,
   9.201559,
   7.975199,
   6.8426,
   5.803575,
   4.85617,
   3.998816,
   3.229736,
   2.547268,
   1.948917,
   1.434315,
   1.000735,
   0.646839,
   0.3714453,
   0.1729026,
   0.04959676,
   0,
   0.02264207,
   0.1160752,
   0.2788699,
   0.5096906,
   0.8072614,
   1.169999,
   1.596787,
   2.086283,
   2.63721,
   3.248315,
   3.918336,
   4.646176,
   5.430606,
   6.270462,
   7.164658,
   8.111978,
   9.111333,
   10.16171,
   11.26201,
   12.4112,
   13.60827,
   14.8522,
   16.14202,
   17.47676,
   18.85545,
   20.27717,
   21.74101,
   23.24601,
   24.79137,
   26.37618,
   27.99959,
   29.66075,
   31.35883,
   33.09304,
   34.86262,
   36.66683,
   38.50481,
   40.37583,
   42.27914,
   44.214,
   46.17965,
   48.17612,
   50.20157,
   52.25584,
   54.33829,
   56.44821,
   58.58501,
   60.74805,
   62.93672,
   65.15042,
   67.38855,
   69.65054,
   71.9358,
   74.24379,
   76.57394,
   78.92572,
   81.29861,
   83.69206,
   86.10556,
   88.53862,
   90.99073,
   93.46142,
   95.95021,
   98.45662,
   100.9802,
   103.5205,
   106.0771,
   108.6495,
   111.2373,
   113.84,
   116.4574,
   119.0893,
   121.7346,
   124.3934,
   127.0433,
   129.7263,
   132.4222,
   135.1287,
   137.8487,
   140.5787,
   143.3195};
   TGraph *graph = new TGraph(101,Graph0_fx31,Graph0_fy31);
   graph->SetName("Graph0");
   graph->SetTitle("Graph");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff9933");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Graph031 = new TH1F("Graph_Graph031","Graph",101,0,5.49995);
   Graph_Graph031->SetMinimum(0);
   Graph_Graph031->SetMaximum(20);
   Graph_Graph031->SetDirectory(0);
   Graph_Graph031->SetStats(0);
   Graph_Graph031->SetMarkerStyle(20);
   Graph_Graph031->SetMarkerSize(1.2);
   Graph_Graph031->GetXaxis()->SetRange(1,37);
   Graph_Graph031->GetXaxis()->SetNdivisions(-2000504);
   Graph_Graph031->GetXaxis()->SetLabelFont(132);
   Graph_Graph031->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph031->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph031->GetXaxis()->SetTitleSize(-1);
   Graph_Graph031->GetXaxis()->SetTitleOffset(1);
   Graph_Graph031->GetXaxis()->SetTitleFont(132);
   Graph_Graph031->GetYaxis()->SetNdivisions(-3000404);
   Graph_Graph031->GetYaxis()->SetLabelFont(132);
   Graph_Graph031->GetYaxis()->SetLabelSize(0.06);
   Graph_Graph031->GetYaxis()->SetTitleSize(0.0705);
   Graph_Graph031->GetYaxis()->SetTitleFont(132);
   Graph_Graph031->GetZaxis()->SetLabelFont(132);
   Graph_Graph031->GetZaxis()->SetLabelSize(0.0705);
   Graph_Graph031->GetZaxis()->SetTitleSize(0.0705);
   Graph_Graph031->GetZaxis()->SetTitleOffset(1);
   Graph_Graph031->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Graph031);
   
   graph->Draw("al");
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/FigS1.C <==
void supp_x3872mass_bolek()
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Fri May 22 13:16:22 2020) by ROOT version 6.16/00
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",190,213,1002,826);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(3867.133,-9.39759,3874.361,68.91566);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetGridx();
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.12);
   glCanvas->SetRightMargin(0.05);
   glCanvas->SetTopMargin(0.05);
   glCanvas->SetBottomMargin(0.12);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   Double_t _fx1001[17] = {
   3871.69,
   3871.61,
   3871.61,
   3871.85,
   3871.85,
   3871.95,
   3871.95,
   3871.9,
   3871.9,
   3871.4,
   3871.4,
   3868.7,
   3868.7,
   3873,
   3873,
   3871.8,
   3871.8};
   Double_t _fy1001[17] = {
   45,
   40,
   40,
   35,
   35,
   30,
   30,
   25,
   25,
   20,
   20,
   15,
   15,
   10,
   10,
   5,
   5};
   Double_t _fex1001[17] = {
   0.17,
   0.16,
   0.2483948,
   0.27,
   0.3301515,
   0.48,
   0.4947727,
   0.7,
   0.728011,
   0.6,
   0.6082763,
   1.5,
   1.552417,
   1.6,
   2.061553,
   3.1,
   4.313931};
   Double_t _fey1001[17] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   TGraphErrors *gre = new TGraphErrors(17,_fx1001,_fy1001,_fex1001,_fey1001);
   gre->SetName("");
   gre->SetTitle("");
   gre->SetFillStyle(1000);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(1.5);
   
   TH1F *Graph_Graph1001 = new TH1F("Graph_Graph1001","",100,3868,3874);
   Graph_Graph1001->SetMinimum(0);
   Graph_Graph1001->SetMaximum(65);
   Graph_Graph1001->SetDirectory(0);
   Graph_Graph1001->SetStats(0);
   Graph_Graph1001->SetMarkerStyle(20);
   Graph_Graph1001->SetMarkerSize(1.2);
   Graph_Graph1001->GetXaxis()->SetNdivisions(505);
   Graph_Graph1001->GetXaxis()->SetLabelFont(132);
   Graph_Graph1001->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph1001->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph1001->GetXaxis()->SetTitleSize(-1);
   Graph_Graph1001->GetXaxis()->SetTitleOffset(1);
   Graph_Graph1001->GetXaxis()->SetTitleFont(132);
   Graph_Graph1001->GetYaxis()->SetNdivisions(0);
   Graph_Graph1001->GetYaxis()->SetLabelFont(132);
   Graph_Graph1001->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph1001->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph1001->GetYaxis()->SetTitleFont(132);
   Graph_Graph1001->GetZaxis()->SetLabelFont(132);
   Graph_Graph1001->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph1001->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph1001->GetZaxis()->SetTitleOffset(1);
   Graph_Graph1001->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph1001);
   
   gre->Draw("ap");
   
   Double_t _fx1002[3] = {
   3871.695,
   3871.695,
   3871.695};
   Double_t _fy1002[3] = {
   55,
   55,
   55};
   Double_t _fex1002[3] = {
   0.067,
   0.09546203,
   0.09598437};
   Double_t _fey1002[3] = {
   0,
   0,
   0};
   gre = new TGraphErrors(3,_fx1002,_fy1002,_fex1002,_fey1002);
   gre->SetName("");
   gre->SetTitle("");
   gre->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(1.5);
   
   TH1F *Graph_Graph1002 = new TH1F("Graph_Graph1002","",100,3871.58,3871.81);
   Graph_Graph1002->SetMinimum(54.9);
   Graph_Graph1002->SetMaximum(56.1);
   Graph_Graph1002->SetDirectory(0);
   Graph_Graph1002->SetStats(0);
   Graph_Graph1002->SetMarkerStyle(20);
   Graph_Graph1002->SetMarkerSize(1.2);
   Graph_Graph1002->GetXaxis()->SetNdivisions(505);
   Graph_Graph1002->GetXaxis()->SetLabelFont(132);
   Graph_Graph1002->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph1002->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph1002->GetXaxis()->SetTitleSize(-1);
   Graph_Graph1002->GetXaxis()->SetTitleOffset(1);
   Graph_Graph1002->GetXaxis()->SetTitleFont(132);
   Graph_Graph1002->GetYaxis()->SetLabelFont(132);
   Graph_Graph1002->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph1002->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph1002->GetYaxis()->SetTitleFont(132);
   Graph_Graph1002->GetZaxis()->SetLabelFont(132);
   Graph_Graph1002->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph1002->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph1002->GetZaxis()->SetTitleOffset(1);
   Graph_Graph1002->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph1002);
   
   gre->Draw("p");
   
   Double_t _fx1003[3] = {
   6.944929e-310,
   1.260709e-315,
   3871.704};
   Double_t _fy1003[3] = {
   6.944929e-310,
   6.944929e-310,
   50};
   Double_t _fex1003[3] = {
   0,
   0,
   0.11};
   Double_t _fey1003[3] = {
   0,
   0,
   0};
   gre = new TGraphErrors(3,_fx1003,_fy1003,_fex1003,_fey1003);
   gre->SetName("");
   gre->SetTitle("");
   gre->SetFillStyle(1000);

   ci = TColor::GetColor("#0000ff");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#0000ff");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(1.5);
   
   TH1F *Graph_Graph1003 = new TH1F("Graph_Graph1003","",100,0,4258.995);
   Graph_Graph1003->SetMinimum(0);
   Graph_Graph1003->SetMaximum(55);
   Graph_Graph1003->SetDirectory(0);
   Graph_Graph1003->SetStats(0);
   Graph_Graph1003->SetMarkerStyle(20);
   Graph_Graph1003->SetMarkerSize(1.2);
   Graph_Graph1003->GetXaxis()->SetNdivisions(505);
   Graph_Graph1003->GetXaxis()->SetLabelFont(132);
   Graph_Graph1003->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph1003->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph1003->GetXaxis()->SetTitleSize(-1);
   Graph_Graph1003->GetXaxis()->SetTitleOffset(1);
   Graph_Graph1003->GetXaxis()->SetTitleFont(132);
   Graph_Graph1003->GetYaxis()->SetLabelFont(132);
   Graph_Graph1003->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph1003->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph1003->GetYaxis()->SetTitleFont(132);
   Graph_Graph1003->GetZaxis()->SetLabelFont(132);
   Graph_Graph1003->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph1003->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph1003->GetZaxis()->SetTitleOffset(1);
   Graph_Graph1003->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph1003);
   
   gre->Draw("p");
   
   Double_t _fx1004[3] = {
   3871.593,
   3871.593,
   3871.593};
   Double_t _fy1004[3] = {
   60,
   60,
   60};
   Double_t _fex1004[3] = {
   0.062,
   0.06931811,
   0.07003571};
   Double_t _fey1004[3] = {
   0,
   0,
   0};
   gre = new TGraphErrors(3,_fx1004,_fy1004,_fex1004,_fey1004);
   gre->SetName("");
   gre->SetTitle("");
   gre->SetFillStyle(1000);

   ci = TColor::GetColor("#ff0000");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(1.5);
   
   TH1F *Graph_Graph1004 = new TH1F("Graph_Graph1004","",100,3871.509,3871.677);
   Graph_Graph1004->SetMinimum(59.9);
   Graph_Graph1004->SetMaximum(61.1);
   Graph_Graph1004->SetDirectory(0);
   Graph_Graph1004->SetStats(0);
   Graph_Graph1004->SetMarkerStyle(20);
   Graph_Graph1004->SetMarkerSize(1.2);
   Graph_Graph1004->GetXaxis()->SetNdivisions(505);
   Graph_Graph1004->GetXaxis()->SetLabelFont(132);
   Graph_Graph1004->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph1004->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph1004->GetXaxis()->SetTitleSize(-1);
   Graph_Graph1004->GetXaxis()->SetTitleOffset(1);
   Graph_Graph1004->GetXaxis()->SetTitleFont(132);
   Graph_Graph1004->GetYaxis()->SetLabelFont(132);
   Graph_Graph1004->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph1004->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph1004->GetYaxis()->SetTitleFont(132);
   Graph_Graph1004->GetZaxis()->SetLabelFont(132);
   Graph_Graph1004->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph1004->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph1004->GetZaxis()->SetTitleOffset(1);
   Graph_Graph1004->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph1004);
   
   gre->Draw("p");
   TBox *box = new TBox(3871.58,0,3871.7,65);
   box->SetFillColor(93);
   box->SetLineColor(93);
   box->Draw();
   
   Double_t _fx1005[17] = {
   3871.69,
   3871.61,
   3871.61,
   3871.85,
   3871.85,
   3871.95,
   3871.95,
   3871.9,
   3871.9,
   3871.4,
   3871.4,
   3868.7,
   3868.7,
   3873,
   3873,
   3871.8,
   3871.8};
   Double_t _fy1005[17] = {
   45,
   40,
   40,
   35,
   35,
   30,
   30,
   25,
   25,
   20,
   20,
   15,
   15,
   10,
   10,
   5,
   5};
   Double_t _fex1005[17] = {
   0.17,
   0.16,
   0.2483948,
   0.27,
   0.3301515,
   0.48,
   0.4947727,
   0.7,
   0.728011,
   0.6,
   0.6082763,
   1.5,
   1.552417,
   1.6,
   2.061553,
   3.1,
   4.313931};
   Double_t _fey1005[17] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   gre = new TGraphErrors(17,_fx1005,_fy1005,_fex1005,_fey1005);
   gre->SetName("");
   gre->SetTitle("");
   gre->SetFillStyle(1000);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(1.5);
   
   TH1F *Graph_Graph_Graph10011005 = new TH1F("Graph_Graph_Graph10011005","",100,3868,3874);
   Graph_Graph_Graph10011005->SetMinimum(0);
   Graph_Graph_Graph10011005->SetMaximum(65);
   Graph_Graph_Graph10011005->SetDirectory(0);
   Graph_Graph_Graph10011005->SetStats(0);
   Graph_Graph_Graph10011005->SetMarkerStyle(20);
   Graph_Graph_Graph10011005->SetMarkerSize(1.2);
   Graph_Graph_Graph10011005->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph10011005->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph10011005->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph_Graph10011005->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_Graph10011005->GetXaxis()->SetTitleSize(-1);
   Graph_Graph_Graph10011005->GetXaxis()->SetTitleOffset(1);
   Graph_Graph_Graph10011005->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph10011005->GetYaxis()->SetNdivisions(0);
   Graph_Graph_Graph10011005->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph10011005->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_Graph10011005->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph_Graph10011005->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph10011005->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph10011005->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph_Graph10011005->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph_Graph10011005->GetZaxis()->SetTitleOffset(1);
   Graph_Graph_Graph10011005->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph_Graph10011005);
   
   gre->Draw("p");
   
   Double_t _fx1006[3] = {
   3871.695,
   3871.695,
   3871.695};
   Double_t _fy1006[3] = {
   55,
   55,
   55};
   Double_t _fex1006[3] = {
   0.067,
   0.09546203,
   0.09598437};
   Double_t _fey1006[3] = {
   0,
   0,
   0};
   gre = new TGraphErrors(3,_fx1006,_fy1006,_fex1006,_fey1006);
   gre->SetName("");
   gre->SetTitle("");
   gre->SetFillStyle(1000);

   ci = TColor::GetColor("#ff0000");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(1.5);
   
   TH1F *Graph_Graph_Graph10021006 = new TH1F("Graph_Graph_Graph10021006","",100,3871.58,3871.81);
   Graph_Graph_Graph10021006->SetMinimum(54.9);
   Graph_Graph_Graph10021006->SetMaximum(56.1);
   Graph_Graph_Graph10021006->SetDirectory(0);
   Graph_Graph_Graph10021006->SetStats(0);
   Graph_Graph_Graph10021006->SetMarkerStyle(20);
   Graph_Graph_Graph10021006->SetMarkerSize(1.2);
   Graph_Graph_Graph10021006->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph10021006->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph10021006->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph_Graph10021006->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_Graph10021006->GetXaxis()->SetTitleSize(-1);
   Graph_Graph_Graph10021006->GetXaxis()->SetTitleOffset(1);
   Graph_Graph_Graph10021006->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph10021006->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph10021006->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_Graph10021006->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph_Graph10021006->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph10021006->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph10021006->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph_Graph10021006->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph_Graph10021006->GetZaxis()->SetTitleOffset(1);
   Graph_Graph_Graph10021006->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph_Graph10021006);
   
   gre->Draw("p");
   
   Double_t _fx1007[3] = {
   6.944929e-310,
   1.260709e-315,
   3871.704};
   Double_t _fy1007[3] = {
   6.944929e-310,
   6.944929e-310,
   50};
   Double_t _fex1007[3] = {
   0,
   0,
   0.11};
   Double_t _fey1007[3] = {
   0,
   0,
   0};
   gre = new TGraphErrors(3,_fx1007,_fy1007,_fex1007,_fey1007);
   gre->SetName("");
   gre->SetTitle("");
   gre->SetFillStyle(1000);

   ci = TColor::GetColor("#0000ff");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#0000ff");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(1.5);
   
   TH1F *Graph_Graph_Graph10031007 = new TH1F("Graph_Graph_Graph10031007","",100,0,4258.995);
   Graph_Graph_Graph10031007->SetMinimum(0);
   Graph_Graph_Graph10031007->SetMaximum(55);
   Graph_Graph_Graph10031007->SetDirectory(0);
   Graph_Graph_Graph10031007->SetStats(0);
   Graph_Graph_Graph10031007->SetMarkerStyle(20);
   Graph_Graph_Graph10031007->SetMarkerSize(1.2);
   Graph_Graph_Graph10031007->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph10031007->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph10031007->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph_Graph10031007->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_Graph10031007->GetXaxis()->SetTitleSize(-1);
   Graph_Graph_Graph10031007->GetXaxis()->SetTitleOffset(1);
   Graph_Graph_Graph10031007->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph10031007->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph10031007->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_Graph10031007->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph_Graph10031007->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph10031007->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph10031007->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph_Graph10031007->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph_Graph10031007->GetZaxis()->SetTitleOffset(1);
   Graph_Graph_Graph10031007->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph_Graph10031007);
   
   gre->Draw("p");
   
   Double_t _fx1008[3] = {
   3871.593,
   3871.593,
   3871.593};
   Double_t _fy1008[3] = {
   60,
   60,
   60};
   Double_t _fex1008[3] = {
   0.062,
   0.06931811,
   0.07003571};
   Double_t _fey1008[3] = {
   0,
   0,
   0};
   gre = new TGraphErrors(3,_fx1008,_fy1008,_fex1008,_fey1008);
   gre->SetName("");
   gre->SetTitle("");
   gre->SetFillStyle(1000);

   ci = TColor::GetColor("#ff0000");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(1.5);
   
   TH1F *Graph_Graph_Graph10041008 = new TH1F("Graph_Graph_Graph10041008","",100,3871.509,3871.677);
   Graph_Graph_Graph10041008->SetMinimum(59.9);
   Graph_Graph_Graph10041008->SetMaximum(61.1);
   Graph_Graph_Graph10041008->SetDirectory(0);
   Graph_Graph_Graph10041008->SetStats(0);
   Graph_Graph_Graph10041008->SetMarkerStyle(20);
   Graph_Graph_Graph10041008->SetMarkerSize(1.2);
   Graph_Graph_Graph10041008->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph10041008->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph10041008->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph_Graph10041008->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_Graph10041008->GetXaxis()->SetTitleSize(-1);
   Graph_Graph_Graph10041008->GetXaxis()->SetTitleOffset(1);
   Graph_Graph_Graph10041008->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph10041008->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph10041008->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_Graph10041008->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph_Graph10041008->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph10041008->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph10041008->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph_Graph10041008->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph_Graph10041008->GetZaxis()->SetTitleOffset(1);
   Graph_Graph_Graph10041008->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph_Graph10041008);
   
   gre->Draw("p");
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/FigS2.C <==
void supp_widths_bolek()
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Fri May 22 12:59:38 2020) by ROOT version 6.16/00
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",283,74,1002,826);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(-2.307692,-5.060241,5.384615,37.10843);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetGridx();
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.3);
   glCanvas->SetRightMargin(0.05);
   glCanvas->SetTopMargin(0.05);
   glCanvas->SetBottomMargin(0.12);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   Double_t _fx3013[2] = {
   0.96,
   0.96};
   Double_t _fy3013[2] = {
   30,
   30};
   Double_t _felx3013[2] = {
   0.18,
   0.276586};
   Double_t _fely3013[2] = {
   0,
   0};
   Double_t _fehx3013[2] = {
   0.19,
   0.283196};
   Double_t _fehy3013[2] = {
   0,
   0};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(2,_fx3013,_fy3013,_felx3013,_fehx3013,_fely3013,_fehy3013);
   grae->SetName("");
   grae->SetTitle("");
   grae->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);
   grae->SetLineWidth(2);

   ci = TColor::GetColor("#ff0000");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.5);
   
   TH1F *Graph_Graph3013 = new TH1F("Graph_Graph3013","",100,0,5);
   Graph_Graph3013->SetMinimum(0);
   Graph_Graph3013->SetMaximum(35);
   Graph_Graph3013->SetDirectory(0);
   Graph_Graph3013->SetStats(0);
   Graph_Graph3013->SetMarkerStyle(20);
   Graph_Graph3013->SetMarkerSize(1.2);
   Graph_Graph3013->GetXaxis()->SetNdivisions(505);
   Graph_Graph3013->GetXaxis()->SetLabelFont(132);
   Graph_Graph3013->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3013->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph3013->GetXaxis()->SetTitleSize(-1);
   Graph_Graph3013->GetXaxis()->SetTitleOffset(1);
   Graph_Graph3013->GetXaxis()->SetTitleFont(132);
   Graph_Graph3013->GetYaxis()->SetNdivisions(0);
   Graph_Graph3013->GetYaxis()->SetLabelFont(132);
   Graph_Graph3013->GetYaxis()->SetLabelSize(0);
   Graph_Graph3013->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph3013->GetYaxis()->SetTitleFont(132);
   Graph_Graph3013->GetZaxis()->SetLabelFont(132);
   Graph_Graph3013->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3013->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph3013->GetZaxis()->SetTitleOffset(1);
   Graph_Graph3013->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph3013);
   
   grae->Draw("ap");
   
   Double_t _fx1025[2] = {
   1.39,
   1.39};
   Double_t _fy1025[2] = {
   25,
   25};
   Double_t _fex1025[2] = {
   0.24,
   0.26};
   Double_t _fey1025[2] = {
   0,
   0};
   TGraphErrors *gre = new TGraphErrors(2,_fx1025,_fy1025,_fex1025,_fey1025);
   gre->SetName("");
   gre->SetTitle("");
   gre->SetFillStyle(1000);

   ci = TColor::GetColor("#ff0000");
   gre->SetLineColor(ci);
   gre->SetLineWidth(2);

   ci = TColor::GetColor("#ff0000");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(1.5);
   
   TH1F *Graph_Graph1025 = new TH1F("Graph_Graph1025","",100,0,5);
   Graph_Graph1025->SetMinimum(0);
   Graph_Graph1025->SetMaximum(27.5);
   Graph_Graph1025->SetDirectory(0);
   Graph_Graph1025->SetStats(0);
   Graph_Graph1025->SetMarkerStyle(20);
   Graph_Graph1025->SetMarkerSize(1.2);
   Graph_Graph1025->GetXaxis()->SetNdivisions(505);
   Graph_Graph1025->GetXaxis()->SetLabelFont(132);
   Graph_Graph1025->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph1025->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph1025->GetXaxis()->SetTitleSize(-1);
   Graph_Graph1025->GetXaxis()->SetTitleOffset(1);
   Graph_Graph1025->GetXaxis()->SetTitleFont(132);
   Graph_Graph1025->GetYaxis()->SetLabelFont(132);
   Graph_Graph1025->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph1025->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph1025->GetYaxis()->SetTitleFont(132);
   Graph_Graph1025->GetZaxis()->SetLabelFont(132);
   Graph_Graph1025->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph1025->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph1025->GetZaxis()->SetTitleOffset(1);
   Graph_Graph1025->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph1025);
   
   gre->Draw("p");
   
   Double_t _fx1026[4] = {
   4.1,
   3.3,
   2.4,
   1.2};
   Double_t _fy1026[4] = {
   5,
   10,
   15,
   20};
   Double_t _fex1026[4] = {
   0,
   0,
   0,
   0};
   Double_t _fey1026[4] = {
   0.5,
   0.5,
   0.5,
   0.5};
   gre = new TGraphErrors(4,_fx1026,_fy1026,_fex1026,_fey1026);
   gre->SetName("");
   gre->SetTitle("");
   gre->SetFillStyle(1000);
   gre->SetMarkerSize(1.2);
   
   TH1F *Graph_Graph1026 = new TH1F("Graph_Graph1026","",100,0,5);
   Graph_Graph1026->SetMinimum(2.9);
   Graph_Graph1026->SetMaximum(22.1);
   Graph_Graph1026->SetDirectory(0);
   Graph_Graph1026->SetStats(0);
   Graph_Graph1026->SetMarkerStyle(20);
   Graph_Graph1026->SetMarkerSize(1.2);
   Graph_Graph1026->GetXaxis()->SetNdivisions(505);
   Graph_Graph1026->GetXaxis()->SetLabelFont(132);
   Graph_Graph1026->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph1026->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph1026->GetXaxis()->SetTitleSize(-1);
   Graph_Graph1026->GetXaxis()->SetTitleOffset(1);
   Graph_Graph1026->GetXaxis()->SetTitleFont(132);
   Graph_Graph1026->GetYaxis()->SetLabelFont(132);
   Graph_Graph1026->GetYaxis()->SetLabelSize(0);
   Graph_Graph1026->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph1026->GetYaxis()->SetTitleFont(132);
   Graph_Graph1026->GetZaxis()->SetLabelFont(132);
   Graph_Graph1026->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph1026->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph1026->GetZaxis()->SetTitleOffset(1);
   Graph_Graph1026->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph1026);
   
   gre->Draw("pz");
   TBox *box = new TBox(1.001805,0,1.384853,35);
   box->SetFillColor(93);
   box->SetLineColor(93);
   box->Draw();
   
   Double_t _fx3014[2] = {
   0.96,
   0.96};
   Double_t _fy3014[2] = {
   30,
   30};
   Double_t _felx3014[2] = {
   0.18,
   0.276586};
   Double_t _fely3014[2] = {
   0,
   0};
   Double_t _fehx3014[2] = {
   0.19,
   0.283196};
   Double_t _fehy3014[2] = {
   0,
   0};
   grae = new TGraphAsymmErrors(2,_fx3014,_fy3014,_felx3014,_fehx3014,_fely3014,_fehy3014);
   grae->SetName("");
   grae->SetTitle("");
   grae->SetFillStyle(1000);

   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);
   grae->SetLineWidth(2);

   ci = TColor::GetColor("#ff0000");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.5);
   
   TH1F *Graph_Graph_Graph30133014 = new TH1F("Graph_Graph_Graph30133014","",100,0,5);
   Graph_Graph_Graph30133014->SetMinimum(0);
   Graph_Graph_Graph30133014->SetMaximum(35);
   Graph_Graph_Graph30133014->SetDirectory(0);
   Graph_Graph_Graph30133014->SetStats(0);
   Graph_Graph_Graph30133014->SetMarkerStyle(20);
   Graph_Graph_Graph30133014->SetMarkerSize(1.2);
   Graph_Graph_Graph30133014->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph30133014->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph30133014->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph_Graph30133014->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph30133014->GetXaxis()->SetTitleSize(-1);
   Graph_Graph_Graph30133014->GetXaxis()->SetTitleOffset(1);
   Graph_Graph_Graph30133014->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph30133014->GetYaxis()->SetNdivisions(0);
   Graph_Graph_Graph30133014->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph30133014->GetYaxis()->SetLabelSize(0);
   Graph_Graph_Graph30133014->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph_Graph30133014->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph30133014->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph30133014->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph_Graph30133014->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph_Graph30133014->GetZaxis()->SetTitleOffset(1);
   Graph_Graph_Graph30133014->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Graph_Graph30133014);
   
   grae->Draw("p");
   
   Double_t _fx1027[2] = {
   1.39,
   1.39};
   Double_t _fy1027[2] = {
   25,
   25};
   Double_t _fex1027[2] = {
   0.24,
   0.26};
   Double_t _fey1027[2] = {
   0,
   0};
   gre = new TGraphErrors(2,_fx1027,_fy1027,_fex1027,_fey1027);
   gre->SetName("");
   gre->SetTitle("");
   gre->SetFillStyle(1000);

   ci = TColor::GetColor("#ff0000");
   gre->SetLineColor(ci);
   gre->SetLineWidth(2);

   ci = TColor::GetColor("#ff0000");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(1.5);
   
   TH1F *Graph_Graph_Graph10251027 = new TH1F("Graph_Graph_Graph10251027","",100,0,5);
   Graph_Graph_Graph10251027->SetMinimum(0);
   Graph_Graph_Graph10251027->SetMaximum(27.5);
   Graph_Graph_Graph10251027->SetDirectory(0);
   Graph_Graph_Graph10251027->SetStats(0);
   Graph_Graph_Graph10251027->SetMarkerStyle(20);
   Graph_Graph_Graph10251027->SetMarkerSize(1.2);
   Graph_Graph_Graph10251027->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph10251027->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph10251027->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph_Graph10251027->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_Graph10251027->GetXaxis()->SetTitleSize(-1);
   Graph_Graph_Graph10251027->GetXaxis()->SetTitleOffset(1);
   Graph_Graph_Graph10251027->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph10251027->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph10251027->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_Graph10251027->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph_Graph10251027->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph10251027->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph10251027->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph_Graph10251027->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph_Graph10251027->GetZaxis()->SetTitleOffset(1);
   Graph_Graph_Graph10251027->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph_Graph10251027);
   
   gre->Draw("p");
   
   Double_t _fx1028[4] = {
   4.1,
   3.3,
   2.4,
   1.2};
   Double_t _fy1028[4] = {
   5,
   10,
   15,
   20};
   Double_t _fex1028[4] = {
   0,
   0,
   0,
   0};
   Double_t _fey1028[4] = {
   0.5,
   0.5,
   0.5,
   0.5};
   gre = new TGraphErrors(4,_fx1028,_fy1028,_fex1028,_fey1028);
   gre->SetName("");
   gre->SetTitle("");
   gre->SetFillStyle(1000);
   gre->SetMarkerSize(1.2);
   
   TH1F *Graph_Graph_Graph10261028 = new TH1F("Graph_Graph_Graph10261028","",100,0,5);
   Graph_Graph_Graph10261028->SetMinimum(2.9);
   Graph_Graph_Graph10261028->SetMaximum(22.1);
   Graph_Graph_Graph10261028->SetDirectory(0);
   Graph_Graph_Graph10261028->SetStats(0);
   Graph_Graph_Graph10261028->SetMarkerStyle(20);
   Graph_Graph_Graph10261028->SetMarkerSize(1.2);
   Graph_Graph_Graph10261028->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph10261028->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph10261028->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph_Graph10261028->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph10261028->GetXaxis()->SetTitleSize(-1);
   Graph_Graph_Graph10261028->GetXaxis()->SetTitleOffset(1);
   Graph_Graph_Graph10261028->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph10261028->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph10261028->GetYaxis()->SetLabelSize(0);
   Graph_Graph_Graph10261028->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph_Graph10261028->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph10261028->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph10261028->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph_Graph10261028->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph_Graph10261028->GetZaxis()->SetTitleOffset(1);
   Graph_Graph_Graph10261028->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph_Graph10261028);
   
   gre->Draw("pz");
   TArrow *arrow = new TArrow(0.035,5,4.1,5,0.05,"<|");
   arrow->SetFillColor(1);
   arrow->SetFillStyle(1001);
   arrow->SetAngle(15);
   arrow->Draw();
   arrow = new TArrow(0.035,10,3.3,10,0.05,"<|");
   arrow->SetFillColor(1);
   arrow->SetFillStyle(1001);
   arrow->SetAngle(15);
   arrow->Draw();
   arrow = new TArrow(0.035,15,2.4,15,0.05,"<|");
   arrow->SetFillColor(1);
   arrow->SetFillStyle(1001);
   arrow->SetAngle(15);
   arrow->Draw();
   arrow = new TArrow(0.035,20,1.2,20,0.05,"<|");
   arrow->SetFillColor(1);
   arrow->SetFillStyle(1001);
   arrow->SetAngle(15);
   arrow->Draw();
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/FigS3.C <==
void supp_psimass()
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Sat Apr 25 10:14:22 2020) by ROOT version 6.16/00
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",112,135,1002,826);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(3804.217,0.01385542,3852.41,0.3150602);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetGridx();
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.12);
   glCanvas->SetRightMargin(0.05);
   glCanvas->SetTopMargin(0.05);
   glCanvas->SetBottomMargin(0.12);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   Double_t _fx1009[4] = {
   6.914083e-310,
   3824.08,
   3824.08,
   3824.08};
   Double_t _fy1009[4] = {
   6.914083e-310,
   0.25,
   0.25,
   0.25};
   Double_t _fex1009[4] = {
   0,
   0.53,
   0.14,
   0.01};
   Double_t _fey1009[4] = {
   0,
   0,
   0,
   0};
   TGraphErrors *gre = new TGraphErrors(4,_fx1009,_fy1009,_fex1009,_fey1009);
   gre->SetName("");
   gre->SetTitle("");
   gre->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(1.5);
   
   TH1F *Graph_Graph1009 = new TH1F("Graph_Graph1009","",100,3810,3850);
   Graph_Graph1009->SetMinimum(0.05);
   Graph_Graph1009->SetMaximum(0.3);
   Graph_Graph1009->SetDirectory(0);
   Graph_Graph1009->SetStats(0);
   Graph_Graph1009->SetMarkerStyle(20);
   Graph_Graph1009->SetMarkerSize(1.2);
   Graph_Graph1009->GetXaxis()->SetNdivisions(505);
   Graph_Graph1009->GetXaxis()->SetLabelFont(132);
   Graph_Graph1009->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph1009->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph1009->GetXaxis()->SetTitleSize(-1);
   Graph_Graph1009->GetXaxis()->SetTitleOffset(1);
   Graph_Graph1009->GetXaxis()->SetTitleFont(132);
   Graph_Graph1009->GetYaxis()->SetNdivisions(0);
   Graph_Graph1009->GetYaxis()->SetLabelFont(132);
   Graph_Graph1009->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph1009->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph1009->GetYaxis()->SetTitleFont(132);
   Graph_Graph1009->GetZaxis()->SetLabelFont(132);
   Graph_Graph1009->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph1009->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph1009->GetZaxis()->SetTitleOffset(1);
   Graph_Graph1009->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph1009);
   
   gre->Draw("ap");
   
   Double_t _fx1010[6] = {
   6.914083e-310,
   3836,
   3823.1,
   3823.1,
   3821.7,
   3821.7};
   Double_t _fy1010[6] = {
   6.914083e-310,
   0.1,
   0.15,
   0.15,
   0.2,
   0.2};
   Double_t _fex1010[6] = {
   0,
   13,
   1.8,
   0.7,
   1.3,
   0.7};
   Double_t _fey1010[6] = {
   0,
   0,
   0,
   0,
   0,
   0};
   gre = new TGraphErrors(6,_fx1010,_fy1010,_fex1010,_fey1010);
   gre->SetName("");
   gre->SetTitle("");
   gre->SetFillStyle(1000);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(1.5);
   
   TH1F *Graph_Graph1010 = new TH1F("Graph_Graph1010","",100,0,4233.9);
   Graph_Graph1010->SetMinimum(0);
   Graph_Graph1010->SetMaximum(0.22);
   Graph_Graph1010->SetDirectory(0);
   Graph_Graph1010->SetStats(0);
   Graph_Graph1010->SetMarkerStyle(20);
   Graph_Graph1010->SetMarkerSize(1.2);
   Graph_Graph1010->GetXaxis()->SetNdivisions(505);
   Graph_Graph1010->GetXaxis()->SetLabelFont(132);
   Graph_Graph1010->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph1010->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph1010->GetXaxis()->SetTitleSize(-1);
   Graph_Graph1010->GetXaxis()->SetTitleOffset(1);
   Graph_Graph1010->GetXaxis()->SetTitleFont(132);
   Graph_Graph1010->GetYaxis()->SetLabelFont(132);
   Graph_Graph1010->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph1010->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph1010->GetYaxis()->SetTitleFont(132);
   Graph_Graph1010->GetZaxis()->SetLabelFont(132);
   Graph_Graph1010->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph1010->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph1010->GetZaxis()->SetTitleOffset(1);
   Graph_Graph1010->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph1010);
   
   gre->Draw("p");
   TBox *box = new TBox(3823.257,0.05,3824.254,0.3);
   box->SetFillColor(93);
   box->SetLineColor(93);
   box->Draw();
   
   Double_t _fx1011[4] = {
   6.914083e-310,
   3824.08,
   3824.08,
   3824.08};
   Double_t _fy1011[4] = {
   6.914083e-310,
   0.25,
   0.25,
   0.25};
   Double_t _fex1011[4] = {
   0,
   0.53,
   0.14,
   0.01};
   Double_t _fey1011[4] = {
   0,
   0,
   0,
   0};
   gre = new TGraphErrors(4,_fx1011,_fy1011,_fex1011,_fey1011);
   gre->SetName("");
   gre->SetTitle("");
   gre->SetFillStyle(1000);

   ci = TColor::GetColor("#ff0000");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(1.5);
   
   TH1F *Graph_Graph_Graph10091011 = new TH1F("Graph_Graph_Graph10091011","",100,3810,3850);
   Graph_Graph_Graph10091011->SetMinimum(0.05);
   Graph_Graph_Graph10091011->SetMaximum(0.3);
   Graph_Graph_Graph10091011->SetDirectory(0);
   Graph_Graph_Graph10091011->SetStats(0);
   Graph_Graph_Graph10091011->SetMarkerStyle(20);
   Graph_Graph_Graph10091011->SetMarkerSize(1.2);
   Graph_Graph_Graph10091011->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph10091011->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph10091011->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph_Graph10091011->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph10091011->GetXaxis()->SetTitleSize(-1);
   Graph_Graph_Graph10091011->GetXaxis()->SetTitleOffset(1);
   Graph_Graph_Graph10091011->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph10091011->GetYaxis()->SetNdivisions(0);
   Graph_Graph_Graph10091011->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph10091011->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_Graph10091011->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph_Graph10091011->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph10091011->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph10091011->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph_Graph10091011->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph_Graph10091011->GetZaxis()->SetTitleOffset(1);
   Graph_Graph_Graph10091011->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph_Graph10091011);
   
   gre->Draw("p");
   
   Double_t _fx1012[6] = {
   6.914083e-310,
   3836,
   3823.1,
   3823.1,
   3821.7,
   3821.7};
   Double_t _fy1012[6] = {
   6.914083e-310,
   0.1,
   0.15,
   0.15,
   0.2,
   0.2};
   Double_t _fex1012[6] = {
   0,
   13,
   1.8,
   0.7,
   1.3,
   0.7};
   Double_t _fey1012[6] = {
   0,
   0,
   0,
   0,
   0,
   0};
   gre = new TGraphErrors(6,_fx1012,_fy1012,_fex1012,_fey1012);
   gre->SetName("");
   gre->SetTitle("");
   gre->SetFillStyle(1000);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(1.5);
   
   TH1F *Graph_Graph_Graph10101012 = new TH1F("Graph_Graph_Graph10101012","",100,0,4233.9);
   Graph_Graph_Graph10101012->SetMinimum(0);
   Graph_Graph_Graph10101012->SetMaximum(0.22);
   Graph_Graph_Graph10101012->SetDirectory(0);
   Graph_Graph_Graph10101012->SetStats(0);
   Graph_Graph_Graph10101012->SetMarkerStyle(20);
   Graph_Graph_Graph10101012->SetMarkerSize(1.2);
   Graph_Graph_Graph10101012->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph10101012->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph10101012->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph_Graph10101012->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph10101012->GetXaxis()->SetTitleSize(-1);
   Graph_Graph_Graph10101012->GetXaxis()->SetTitleOffset(1);
   Graph_Graph_Graph10101012->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph10101012->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph10101012->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_Graph10101012->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph_Graph10101012->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph10101012->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph10101012->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph_Graph10101012->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph_Graph10101012->GetZaxis()->SetTitleOffset(1);
   Graph_Graph_Graph10101012->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph_Graph10101012);
   
   gre->Draw("p");
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/FigS4.C <==
void supp_branching()
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Tue Apr 21 18:41:49 2020) by ROOT version 6.16/00
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",86,109,1002,826);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(-1.923077,-5.783133,21.15385,42.40964);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetGridx();
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.3);
   glCanvas->SetRightMargin(0.05);
   glCanvas->SetTopMargin(0.05);
   glCanvas->SetBottomMargin(0.12);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   Double_t _fx1005[10] = {
   8.6,
   8.63,
   8.63,
   8.4,
   8.4,
   10.1,
   10.1,
   12.4,
   12.4,
   12.8};
   Double_t _fy1005[10] = {
   30,
   25,
   25,
   20,
   20,
   15,
   15,
   10,
   10,
   5};
   Double_t _fex1005[10] = {
   0.8,
   0.82,
   0.9709789,
   1.5,
   1.655295,
   2.5,
   2.692582,
   2.8,
   2.828427,
   4.1};
   Double_t _fey1005[10] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   TGraphErrors *gre = new TGraphErrors(10,_fx1005,_fy1005,_fex1005,_fey1005);
   gre->SetName("");
   gre->SetTitle("");
   gre->SetFillStyle(1000);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(1.5);
   
   TH1F *Graph_Graph1005 = new TH1F("Graph_Graph1005","",100,5,20);
   Graph_Graph1005->SetMinimum(0);
   Graph_Graph1005->SetMaximum(40);
   Graph_Graph1005->SetDirectory(0);
   Graph_Graph1005->SetStats(0);
   Graph_Graph1005->SetMarkerStyle(20);
   Graph_Graph1005->SetMarkerSize(1.2);
   Graph_Graph1005->GetXaxis()->SetNdivisions(505);
   Graph_Graph1005->GetXaxis()->SetLabelFont(132);
   Graph_Graph1005->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph1005->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph1005->GetXaxis()->SetTitleSize(-1);
   Graph_Graph1005->GetXaxis()->SetTitleOffset(1);
   Graph_Graph1005->GetXaxis()->SetTitleFont(132);
   Graph_Graph1005->GetYaxis()->SetNdivisions(0);
   Graph_Graph1005->GetYaxis()->SetLabelFont(132);
   Graph_Graph1005->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph1005->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph1005->GetYaxis()->SetTitleFont(132);
   Graph_Graph1005->GetZaxis()->SetLabelFont(132);
   Graph_Graph1005->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph1005->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph1005->GetZaxis()->SetTitleOffset(1);
   Graph_Graph1005->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph1005);
   
   gre->Draw("ap");
   
   Double_t _fx1006[3] = {
   7.95,
   7.95,
   7.95};
   Double_t _fy1006[3] = {
   35,
   35,
   35};
   Double_t _fex1006[3] = {
   0.15,
   0.1984943,
   0.3514257};
   Double_t _fey1006[3] = {
   0,
   0,
   0};
   gre = new TGraphErrors(3,_fx1006,_fy1006,_fex1006,_fey1006);
   gre->SetName("");
   gre->SetTitle("");
   gre->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(1.5);
   
   TH1F *Graph_Graph1006 = new TH1F("Graph_Graph1006","",100,7.528289,8.371711);
   Graph_Graph1006->SetMinimum(34.9);
   Graph_Graph1006->SetMaximum(36.1);
   Graph_Graph1006->SetDirectory(0);
   Graph_Graph1006->SetStats(0);
   Graph_Graph1006->SetMarkerStyle(20);
   Graph_Graph1006->SetMarkerSize(1.2);
   Graph_Graph1006->GetXaxis()->SetNdivisions(505);
   Graph_Graph1006->GetXaxis()->SetLabelFont(132);
   Graph_Graph1006->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph1006->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph1006->GetXaxis()->SetTitleSize(-1);
   Graph_Graph1006->GetXaxis()->SetTitleOffset(1);
   Graph_Graph1006->GetXaxis()->SetTitleFont(132);
   Graph_Graph1006->GetYaxis()->SetLabelFont(132);
   Graph_Graph1006->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph1006->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph1006->GetYaxis()->SetTitleFont(132);
   Graph_Graph1006->GetZaxis()->SetLabelFont(132);
   Graph_Graph1006->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph1006->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph1006->GetZaxis()->SetTitleOffset(1);
   Graph_Graph1006->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph1006);
   
   gre->Draw("p");
   TBox *box = new TBox(7.74,0,8.38,40);
   box->SetFillColor(93);
   box->SetLineColor(93);
   box->Draw();
   
   Double_t _fx1007[10] = {
   8.6,
   8.63,
   8.63,
   8.4,
   8.4,
   10.1,
   10.1,
   12.4,
   12.4,
   12.8};
   Double_t _fy1007[10] = {
   30,
   25,
   25,
   20,
   20,
   15,
   15,
   10,
   10,
   5};
   Double_t _fex1007[10] = {
   0.8,
   0.82,
   0.9709789,
   1.5,
   1.655295,
   2.5,
   2.692582,
   2.8,
   2.828427,
   4.1};
   Double_t _fey1007[10] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   gre = new TGraphErrors(10,_fx1007,_fy1007,_fex1007,_fey1007);
   gre->SetName("");
   gre->SetTitle("");
   gre->SetFillStyle(1000);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(1.5);
   
   TH1F *Graph_Graph_Graph10051007 = new TH1F("Graph_Graph_Graph10051007","",100,5,20);
   Graph_Graph_Graph10051007->SetMinimum(0);
   Graph_Graph_Graph10051007->SetMaximum(40);
   Graph_Graph_Graph10051007->SetDirectory(0);
   Graph_Graph_Graph10051007->SetStats(0);
   Graph_Graph_Graph10051007->SetMarkerStyle(20);
   Graph_Graph_Graph10051007->SetMarkerSize(1.2);
   Graph_Graph_Graph10051007->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph10051007->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph10051007->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph_Graph10051007->GetXaxis()->SetLabelSize(0.06);
   Graph_Graph_Graph10051007->GetXaxis()->SetTitleSize(-1);
   Graph_Graph_Graph10051007->GetXaxis()->SetTitleOffset(1);
   Graph_Graph_Graph10051007->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph10051007->GetYaxis()->SetNdivisions(0);
   Graph_Graph_Graph10051007->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph10051007->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_Graph10051007->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph_Graph10051007->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph10051007->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph10051007->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph_Graph10051007->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph_Graph10051007->GetZaxis()->SetTitleOffset(1);
   Graph_Graph_Graph10051007->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph_Graph10051007);
   
   gre->Draw("p");
   
   Double_t _fx1008[3] = {
   7.95,
   7.95,
   7.95};
   Double_t _fy1008[3] = {
   35,
   35,
   35};
   Double_t _fex1008[3] = {
   0.15,
   0.1984943,
   0.3514257};
   Double_t _fey1008[3] = {
   0,
   0,
   0};
   gre = new TGraphErrors(3,_fx1008,_fy1008,_fex1008,_fey1008);
   gre->SetName("");
   gre->SetTitle("");
   gre->SetFillStyle(1000);

   ci = TColor::GetColor("#ff0000");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(1.5);
   
   TH1F *Graph_Graph_Graph10061008 = new TH1F("Graph_Graph_Graph10061008","",100,7.528289,8.371711);
   Graph_Graph_Graph10061008->SetMinimum(34.9);
   Graph_Graph_Graph10061008->SetMaximum(36.1);
   Graph_Graph_Graph10061008->SetDirectory(0);
   Graph_Graph_Graph10061008->SetStats(0);
   Graph_Graph_Graph10061008->SetMarkerStyle(20);
   Graph_Graph_Graph10061008->SetMarkerSize(1.2);
   Graph_Graph_Graph10061008->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph10061008->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph10061008->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph_Graph10061008->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_Graph10061008->GetXaxis()->SetTitleSize(-1);
   Graph_Graph_Graph10061008->GetXaxis()->SetTitleOffset(1);
   Graph_Graph_Graph10061008->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph10061008->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph10061008->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_Graph10061008->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph_Graph10061008->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph10061008->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph10061008->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph_Graph10061008->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph_Graph10061008->GetZaxis()->SetTitleOffset(1);
   Graph_Graph_Graph10061008->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph_Graph10061008);
   
   gre->Draw("p");
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/FigS5.C <==
void supp_branchingpsi2()
{
//=========Macro generated from canvas: c/c
//=========  (Tue Apr 21 18:42:43 2020) by ROOT version 6.16/00
   TCanvas *c = new TCanvas("c", "c",112,135,1000,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c->SetHighLightColor(2);
   c->Range(-6.590187,-0.8,-4.180548,3.2);
   c->SetFillColor(0);
   c->SetBorderMode(0);
   c->SetBorderSize(2);
   c->SetLogx();
   c->SetTickx(1);
   c->SetTicky(1);
   c->SetLeftMargin(0.12);
   c->SetRightMargin(0.05);
   c->SetTopMargin(0.05);
   c->SetBottomMargin(0.2);
   c->SetFrameBorderMode(0);
   c->SetFrameBorderMode(0);
   
   Double_t _fx1009[2] = {
   2.11e-05,
   2.11e-05};
   Double_t _fy1009[2] = {
   1,
   1};
   Double_t _fex1009[2] = {
   6.1e-06,
   6.555151e-06};
   Double_t _fey1009[2] = {
   0,
   0};
   TGraphErrors *gre = new TGraphErrors(2,_fx1009,_fy1009,_fex1009,_fey1009);
   gre->SetName("");
   gre->SetTitle("");
   gre->SetFillStyle(1000);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(1.5);
   
   TH1F *Graph_Graph1009 = new TH1F("Graph_Graph1009","",100,5e-07,5e-05);
   Graph_Graph1009->SetMinimum(0);
   Graph_Graph1009->SetMaximum(3);
   Graph_Graph1009->SetDirectory(0);
   Graph_Graph1009->SetStats(0);
   Graph_Graph1009->SetMarkerStyle(20);
   Graph_Graph1009->SetMarkerSize(1.2);
   Graph_Graph1009->GetXaxis()->SetNdivisions(505);
   Graph_Graph1009->GetXaxis()->SetLabelFont(132);
   Graph_Graph1009->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph1009->GetXaxis()->SetLabelSize(0.1);
   Graph_Graph1009->GetXaxis()->SetTitleSize(-1);
   Graph_Graph1009->GetXaxis()->SetTitleOffset(1);
   Graph_Graph1009->GetXaxis()->SetTitleFont(132);
   Graph_Graph1009->GetYaxis()->SetNdivisions(0);
   Graph_Graph1009->GetYaxis()->SetLabelFont(132);
   Graph_Graph1009->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph1009->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph1009->GetYaxis()->SetTitleFont(132);
   Graph_Graph1009->GetZaxis()->SetLabelFont(132);
   Graph_Graph1009->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph1009->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph1009->GetZaxis()->SetTitleOffset(1);
   Graph_Graph1009->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph1009);
   
   gre->Draw("ap");
   
   Double_t _fx1010[3] = {
   1.24e-06,
   1.24e-06,
   1.24e-06};
   Double_t _fy1010[3] = {
   2,
   2,
   2};
   Double_t _fex1010[3] = {
   2.4e-07,
   2.433105e-07,
   2.483948e-07};
   Double_t _fey1010[3] = {
   0,
   0,
   0};
   gre = new TGraphErrors(3,_fx1010,_fy1010,_fex1010,_fey1010);
   gre->SetName("");
   gre->SetTitle("");
   gre->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(1.5);
   
   TH1F *Graph_Graph1010 = new TH1F("Graph_Graph1010","",100,9.419262e-07,1.538074e-06);
   Graph_Graph1010->SetMinimum(1.9);
   Graph_Graph1010->SetMaximum(3.1);
   Graph_Graph1010->SetDirectory(0);
   Graph_Graph1010->SetStats(0);
   Graph_Graph1010->SetMarkerStyle(20);
   Graph_Graph1010->SetMarkerSize(1.2);
   Graph_Graph1010->GetXaxis()->SetNdivisions(505);
   Graph_Graph1010->GetXaxis()->SetLabelFont(132);
   Graph_Graph1010->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph1010->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph1010->GetXaxis()->SetTitleSize(-1);
   Graph_Graph1010->GetXaxis()->SetTitleOffset(1);
   Graph_Graph1010->GetXaxis()->SetTitleFont(132);
   Graph_Graph1010->GetYaxis()->SetLabelFont(132);
   Graph_Graph1010->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph1010->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph1010->GetYaxis()->SetTitleFont(132);
   Graph_Graph1010->GetZaxis()->SetLabelFont(132);
   Graph_Graph1010->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph1010->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph1010->GetZaxis()->SetTitleOffset(1);
   Graph_Graph1010->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph1010);
   
   gre->Draw("p");
   TBox *box = new TBox(1.02e-06,0,1.52e-06,3);
   box->SetFillColor(93);
   box->SetLineColor(93);
   box->Draw();
   
   Double_t _fx1011[2] = {
   2.11e-05,
   2.11e-05};
   Double_t _fy1011[2] = {
   1,
   1};
   Double_t _fex1011[2] = {
   6.1e-06,
   6.555151e-06};
   Double_t _fey1011[2] = {
   0,
   0};
   gre = new TGraphErrors(2,_fx1011,_fy1011,_fex1011,_fey1011);
   gre->SetName("");
   gre->SetTitle("");
   gre->SetFillStyle(1000);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(1.5);
   
   TH1F *Graph_Graph_Graph10091011 = new TH1F("Graph_Graph_Graph10091011","",100,5e-07,5e-05);
   Graph_Graph_Graph10091011->SetMinimum(0);
   Graph_Graph_Graph10091011->SetMaximum(3);
   Graph_Graph_Graph10091011->SetDirectory(0);
   Graph_Graph_Graph10091011->SetStats(0);
   Graph_Graph_Graph10091011->SetMarkerStyle(20);
   Graph_Graph_Graph10091011->SetMarkerSize(1.2);
   Graph_Graph_Graph10091011->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph10091011->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph10091011->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph_Graph10091011->GetXaxis()->SetLabelSize(0.1);
   Graph_Graph_Graph10091011->GetXaxis()->SetTitleSize(-1);
   Graph_Graph_Graph10091011->GetXaxis()->SetTitleOffset(1);
   Graph_Graph_Graph10091011->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph10091011->GetYaxis()->SetNdivisions(0);
   Graph_Graph_Graph10091011->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph10091011->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_Graph10091011->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph_Graph10091011->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph10091011->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph10091011->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph_Graph10091011->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph_Graph10091011->GetZaxis()->SetTitleOffset(1);
   Graph_Graph_Graph10091011->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph_Graph10091011);
   
   gre->Draw("p");
   
   Double_t _fx1012[3] = {
   1.24e-06,
   1.24e-06,
   1.24e-06};
   Double_t _fy1012[3] = {
   2,
   2,
   2};
   Double_t _fex1012[3] = {
   2.4e-07,
   2.433105e-07,
   2.483948e-07};
   Double_t _fey1012[3] = {
   0,
   0,
   0};
   gre = new TGraphErrors(3,_fx1012,_fy1012,_fex1012,_fey1012);
   gre->SetName("");
   gre->SetTitle("");
   gre->SetFillStyle(1000);

   ci = TColor::GetColor("#ff0000");
   gre->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(1.5);
   
   TH1F *Graph_Graph_Graph10101012 = new TH1F("Graph_Graph_Graph10101012","",100,9.419262e-07,1.538074e-06);
   Graph_Graph_Graph10101012->SetMinimum(1.9);
   Graph_Graph_Graph10101012->SetMaximum(3.1);
   Graph_Graph_Graph10101012->SetDirectory(0);
   Graph_Graph_Graph10101012->SetStats(0);
   Graph_Graph_Graph10101012->SetMarkerStyle(20);
   Graph_Graph_Graph10101012->SetMarkerSize(1.2);
   Graph_Graph_Graph10101012->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph10101012->GetXaxis()->SetLabelFont(132);
   Graph_Graph_Graph10101012->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph_Graph10101012->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_Graph10101012->GetXaxis()->SetTitleSize(-1);
   Graph_Graph_Graph10101012->GetXaxis()->SetTitleOffset(1);
   Graph_Graph_Graph10101012->GetXaxis()->SetTitleFont(132);
   Graph_Graph_Graph10101012->GetYaxis()->SetLabelFont(132);
   Graph_Graph_Graph10101012->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_Graph10101012->GetYaxis()->SetTitleSize(0.05);
   Graph_Graph_Graph10101012->GetYaxis()->SetTitleFont(132);
   Graph_Graph_Graph10101012->GetZaxis()->SetLabelFont(132);
   Graph_Graph_Graph10101012->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph_Graph10101012->GetZaxis()->SetTitleSize(0.05);
   Graph_Graph_Graph10101012->GetZaxis()->SetTitleOffset(1);
   Graph_Graph_Graph10101012->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_Graph_Graph10101012);
   
   gre->Draw("p");
   TLine *line = new TLine(1e-06,0,1e-06,3);
   line->SetLineStyle(3);
   line->SetLineWidth(2);
   line->Draw();
   line = new TLine(1e-05,0,1e-05,3);
   line->SetLineStyle(3);
   line->SetLineWidth(2);
   line->Draw();
   c->Modified();
   c->cd();
   c->SetSelected(c);
}


==> figs/FigS6a.C <==
void INTERFERENCE_PLOTS_13()
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Fri Mar 27 16:14:26 2020) by ROOT version 6.18/04
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",42,800,1002,826);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(3.842771,-116.8675,3.903012,846.988);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.12);
   glCanvas->SetRightMargin(0.05);
   glCanvas->SetTopMargin(0.04875);
   glCanvas->SetBottomMargin(0.12125);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1D *frame_f3a3ee0__31 = new TH1D("frame_f3a3ee0__31","A RooPlot of \"m134BC*1\"",50,3.85,3.9);
   frame_f3a3ee0__31->SetBinContent(1,693.1046);
   frame_f3a3ee0__31->SetMaximum(800);
   frame_f3a3ee0__31->SetEntries(1);
   frame_f3a3ee0__31->SetDirectory(0);
   frame_f3a3ee0__31->SetStats(0);
   frame_f3a3ee0__31->SetMarkerStyle(20);
   frame_f3a3ee0__31->GetXaxis()->SetNdivisions(505);
   frame_f3a3ee0__31->GetXaxis()->SetLabelFont(132);
   frame_f3a3ee0__31->GetXaxis()->SetLabelOffset(0.015);
   frame_f3a3ee0__31->GetXaxis()->SetLabelSize(0.05);
   frame_f3a3ee0__31->GetXaxis()->SetTitleSize(-1);
   frame_f3a3ee0__31->GetXaxis()->SetTitleOffset(1);
   frame_f3a3ee0__31->GetXaxis()->SetTitleFont(132);
   frame_f3a3ee0__31->GetYaxis()->SetLabelFont(132);
   frame_f3a3ee0__31->GetYaxis()->SetLabelSize(0.05);
   frame_f3a3ee0__31->GetYaxis()->SetTitleSize(0.05);
   frame_f3a3ee0__31->GetYaxis()->SetTitleFont(132);
   frame_f3a3ee0__31->GetZaxis()->SetLabelFont(132);
   frame_f3a3ee0__31->GetZaxis()->SetLabelSize(0.05);
   frame_f3a3ee0__31->GetZaxis()->SetTitleSize(0.05);
   frame_f3a3ee0__31->GetZaxis()->SetTitleOffset(1);
   frame_f3a3ee0__31->GetZaxis()->SetTitleFont(132);
   frame_f3a3ee0__31->Draw("FUNC");
   
   Double_t Fit1D_CnvS_S_Norm[mass]_Comp[pp_Bkg_CnvS_S]_fx40[56] = {
   3.849,
   3.849,
   3.85,
   3.851,
   3.852,
   3.853,
   3.854,
   3.855,
   3.856,
   3.857,
   3.858,
   3.859,
   3.86,
   3.861,
   3.862,
   3.863,
   3.864,
   3.865,
   3.866,
   3.867,
   3.868,
   3.869,
   3.87,
   3.871,
   3.872,
   3.873,
   3.874,
   3.875,
   3.876,
   3.877,
   3.878,
   3.879,
   3.88,
   3.881,
   3.882,
   3.883,
   3.884,
   3.885,
   3.886,
   3.887,
   3.888,
   3.889,
   3.89,
   3.891,
   3.892,
   3.893,
   3.894,
   3.895,
   3.896,
   3.897,
   3.898,
   3.899,
   3.9,
   3.9,
   3.901,
   3.901};
   Double_t Fit1D_CnvS_S_Norm[mass]_Comp[pp_Bkg_CnvS_S]_fy40[56] = {
   0,
   52.79866,
   52.79866,
   52.93372,
   53.08724,
   53.25922,
   53.44965,
   53.65853,
   53.88587,
   54.13166,
   54.39591,
   54.67861,
   54.97977,
   55.29938,
   55.63745,
   55.99397,
   56.36895,
   56.76238,
   57.17427,
   57.60461,
   58.05341,
   58.52066,
   59.00636,
   59.51052,
   60.03314,
   60.57421,
   61.13373,
   61.71171,
   62.30815,
   62.92304,
   63.55638,
   64.20818,
   64.87844,
   65.56714,
   66.27431,
   66.99993,
   67.744,
   68.50653,
   69.28751,
   70.08695,
   70.90484,
   71.74119,
   72.59599,
   73.46924,
   74.36096,
   75.27112,
   76.19974,
   77.14682,
   78.11235,
   79.09633,
   80.09878,
   81.11967,
   82.15902,
   82.15902,
   82.15902,
   0};
   TGraph *graph = new TGraph(56,Fit1D_CnvS_S_Norm[mass]_Comp[pp_Bkg_CnvS_S]_fx40,Fit1D_CnvS_S_Norm[mass]_Comp[pp_Bkg_CnvS_S]_fy40);
   graph->SetName("Fit1D_CnvS_S_Norm[mass]_Comp[pp_Bkg_CnvS_S]");
   graph->SetTitle("Projection of Fit1D(CnvS_S)");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(14);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Fit1D_CnvS_S_NormoBmasscB_CompoBpp_Bkg_CnvS_ScB40 = new TH1F("Graph_Fit1D_CnvS_S_NormoBmasscB_CompoBpp_Bkg_CnvS_ScB40","Projection of Fit1D(CnvS_S)",100,3.8438,3.9062);
   Graph_Fit1D_CnvS_S_NormoBmasscB_CompoBpp_Bkg_CnvS_ScB40->SetMinimum(0);
   Graph_Fit1D_CnvS_S_NormoBmasscB_CompoBpp_Bkg_CnvS_ScB40->SetMaximum(90.37492);
   Graph_Fit1D_CnvS_S_NormoBmasscB_CompoBpp_Bkg_CnvS_ScB40->SetDirectory(0);
   Graph_Fit1D_CnvS_S_NormoBmasscB_CompoBpp_Bkg_CnvS_ScB40->SetStats(0);
   Graph_Fit1D_CnvS_S_NormoBmasscB_CompoBpp_Bkg_CnvS_ScB40->SetMarkerStyle(20);
   Graph_Fit1D_CnvS_S_NormoBmasscB_CompoBpp_Bkg_CnvS_ScB40->GetXaxis()->SetNdivisions(505);
   Graph_Fit1D_CnvS_S_NormoBmasscB_CompoBpp_Bkg_CnvS_ScB40->GetXaxis()->SetLabelFont(132);
   Graph_Fit1D_CnvS_S_NormoBmasscB_CompoBpp_Bkg_CnvS_ScB40->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit1D_CnvS_S_NormoBmasscB_CompoBpp_Bkg_CnvS_ScB40->GetXaxis()->SetLabelSize(0.05);
   Graph_Fit1D_CnvS_S_NormoBmasscB_CompoBpp_Bkg_CnvS_ScB40->GetXaxis()->SetTitleSize(-1);
   Graph_Fit1D_CnvS_S_NormoBmasscB_CompoBpp_Bkg_CnvS_ScB40->GetXaxis()->SetTitleOffset(1);
   Graph_Fit1D_CnvS_S_NormoBmasscB_CompoBpp_Bkg_CnvS_ScB40->GetXaxis()->SetTitleFont(132);
   Graph_Fit1D_CnvS_S_NormoBmasscB_CompoBpp_Bkg_CnvS_ScB40->GetYaxis()->SetLabelFont(132);
   Graph_Fit1D_CnvS_S_NormoBmasscB_CompoBpp_Bkg_CnvS_ScB40->GetYaxis()->SetLabelSize(0.05);
   Graph_Fit1D_CnvS_S_NormoBmasscB_CompoBpp_Bkg_CnvS_ScB40->GetYaxis()->SetTitleSize(0.05);
   Graph_Fit1D_CnvS_S_NormoBmasscB_CompoBpp_Bkg_CnvS_ScB40->GetYaxis()->SetTitleFont(132);
   Graph_Fit1D_CnvS_S_NormoBmasscB_CompoBpp_Bkg_CnvS_ScB40->GetZaxis()->SetLabelFont(132);
   Graph_Fit1D_CnvS_S_NormoBmasscB_CompoBpp_Bkg_CnvS_ScB40->GetZaxis()->SetLabelSize(0.05);
   Graph_Fit1D_CnvS_S_NormoBmasscB_CompoBpp_Bkg_CnvS_ScB40->GetZaxis()->SetTitleSize(0.05);
   Graph_Fit1D_CnvS_S_NormoBmasscB_CompoBpp_Bkg_CnvS_ScB40->GetZaxis()->SetTitleOffset(1);
   Graph_Fit1D_CnvS_S_NormoBmasscB_CompoBpp_Bkg_CnvS_ScB40->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit1D_CnvS_S_Norm[mass]_Comp[pp_Bkg_CnvS_S]40);
   
   graph->Draw("l");
   
   Double_t Fit1D_CnvS_S_Norm[mass]_Comp[FFTCnvS]_fx41[237] = {
   3.85,
   3.85,
   3.851,
   3.852,
   3.853,
   3.854,
   3.855,
   3.856,
   3.857,
   3.858,
   3.8585,
   3.859,
   3.8595,
   3.86,
   3.8605,
   3.861,
   3.86125,
   3.8615,
   3.86175,
   3.862,
   3.86225,
   3.8625,
   3.86275,
   3.863,
   3.86325,
   3.8635,
   3.86375,
   3.863875,
   3.864,
   3.864125,
   3.86425,
   3.864375,
   3.8645,
   3.864625,
   3.86475,
   3.864875,
   3.865,
   3.865125,
   3.86525,
   3.865375,
   3.8655,
   3.865625,
   3.86575,
   3.865875,
   3.866,
   3.866125,
   3.86625,
   3.866375,
   3.8665,
   3.866563,
   3.866625,
   3.866688,
   3.86675,
   3.866812,
   3.866875,
   3.866938,
   3.867,
   3.867062,
   3.867125,
   3.867188,
   3.86725,
   3.867312,
   3.867375,
   3.867437,
   3.8675,
   3.867563,
   3.867625,
   3.867687,
   3.86775,
   3.867812,
   3.867875,
   3.867938,
   3.868,
   3.868125,
   3.86825,
   3.868375,
   3.8685,
   3.868625,
   3.86875,
   3.869,
   3.869125,
   3.86925,
   3.869375,
   3.8695,
   3.869625,
   3.869688,
   3.86975,
   3.869813,
   3.869875,
   3.869938,
   3.87,
   3.870062,
   3.870125,
   3.870188,
   3.87025,
   3.870312,
   3.870375,
   3.870437,
   3.8705,
   3.870563,
   3.870625,
   3.870687,
   3.87075,
   3.870812,
   3.870875,
   3.870938,
   3.871,
   3.871062,
   3.871125,
   3.871188,
   3.87125,
   3.871313,
   3.871375,
   3.871437,
   3.8715,
   3.871563,
   3.871625,
   3.871688,
   3.87175,
   3.871812,
   3.871875,
   3.871938,
   3.872,
   3.872063,
   3.872125,
   3.872187,
   3.87225,
   3.872313,
   3.872375,
   3.872438,
   3.8725,
   3.872562,
   3.872625,
   3.872688,
   3.87275,
   3.872813,
   3.872875,
   3.872937,
   3.873,
   3.873063,
   3.873125,
   3.873188,
   3.87325,
   3.873312,
   3.873375,
   3.873438,
   3.8735,
   3.873625,
   3.87375,
   3.873875,
   3.874,
   3.8745,
   3.874625,
   3.87475,
   3.874875,
   3.875,
   3.875125,
   3.875188,
   3.87525,
   3.875312,
   3.875375,
   3.875437,
   3.8755,
   3.875563,
   3.875625,
   3.875687,
   3.87575,
   3.875812,
   3.875875,
   3.875938,
   3.876,
   3.876062,
   3.876125,
   3.876187,
   3.87625,
   3.876313,
   3.876375,
   3.876437,
   3.8765,
   3.876562,
   3.876625,
   3.87675,
   3.876875,
   3.877,
   3.877125,
   3.87725,
   3.877375,
   3.8775,
   3.877625,
   3.87775,
   3.877875,
   3.878,
   3.878125,
   3.87825,
   3.878375,
   3.8785,
   3.878625,
   3.87875,
   3.878875,
   3.879,
   3.879125,
   3.87925,
   3.879375,
   3.8795,
   3.87975,
   3.88,
   3.88025,
   3.8805,
   3.88075,
   3.881,
   3.88125,
   3.8815,
   3.88175,
   3.882,
   3.8825,
   3.883,
   3.8835,
   3.884,
   3.8845,
   3.885,
   3.886,
   3.887,
   3.888,
   3.889,
   3.89,
   3.891,
   3.892,
   3.893,
   3.894,
   3.895,
   3.896,
   3.897,
   3.898,
   3.899,
   3.9,
   3.9,
   3.9};
   Double_t Fit1D_CnvS_S_Norm[mass]_Comp[FFTCnvS]_fy41[237] = {
   0,
   1.060892,
   1.124763,
   1.264792,
   1.486886,
   1.800784,
   2.227371,
   2.80543,
   3.599451,
   4.712625,
   5.437041,
   6.309632,
   7.366947,
   8.655606,
   10.23528,
   12.18258,
   13.32387,
   14.59613,
   16.0162,
   17.60328,
   19.37922,
   21.36891,
   23.60068,
   26.10685,
   28.92429,
   32.09499,
   35.6669,
   37.6201,
   39.69466,
   41.89863,
   44.24057,
   46.72964,
   49.3756,
   52.18885,
   55.1805,
   58.36237,
   61.74705,
   65.34796,
   69.17934,
   73.25632,
   77.59498,
   82.21233,
   87.12636,
   92.35606,
   97.92143,
   103.8434,
   110.1439,
   116.8457,
   123.9722,
   127.7022,
   131.5474,
   135.5108,
   139.5955,
   143.8043,
   148.1402,
   152.606,
   157.2045,
   161.9382,
   166.8094,
   171.8203,
   176.9727,
   182.2678,
   187.7067,
   193.2896,
   199.0163,
   204.8856,
   210.8956,
   217.0436,
   223.3258,
   229.7379,
   236.2746,
   242.9303,
   249.6988,
   263.5488,
   277.7716,
   292.3126,
   307.1151,
   322.1205,
   337.2676,
   367.7286,
   382.9067,
   397.9556,
   412.8018,
   427.3709,
   441.5871,
   448.5393,
   455.3748,
   462.0843,
   468.6584,
   475.0878,
   481.3633,
   487.4759,
   493.4166,
   499.1768,
   504.7479,
   510.1214,
   515.2894,
   520.244,
   524.9775,
   529.4827,
   533.7525,
   537.7803,
   541.5598,
   545.0851,
   548.3504,
   551.3508,
   554.0812,
   556.5375,
   558.7156,
   560.6121,
   562.224,
   563.5485,
   564.5837,
   565.3279,
   565.7798,
   565.9389,
   565.805,
   565.3782,
   564.6593,
   563.6496,
   562.3509,
   560.7652,
   558.8952,
   556.7441,
   554.3153,
   551.6129,
   548.6413,
   545.4054,
   541.9103,
   538.1617,
   534.1656,
   529.9284,
   525.4568,
   520.7577,
   515.8385,
   510.7069,
   505.3707,
   499.838,
   494.1173,
   488.2169,
   482.1457,
   475.9127,
   469.5267,
   462.9971,
   456.333,
   449.5439,
   442.639,
   428.52,
   414.0515,
   399.3088,
   384.3661,
   324.0229,
   309.1309,
   294.4424,
   280.016,
   265.9084,
   252.1747,
   245.4648,
   238.868,
   232.3905,
   226.0377,
   219.8146,
   213.7253,
   207.7732,
   201.9607,
   196.2895,
   190.7604,
   185.3734,
   180.128,
   175.0232,
   170.0575,
   165.2291,
   160.5358,
   155.9753,
   151.545,
   147.2423,
   143.0643,
   139.0082,
   135.0712,
   131.2501,
   127.5422,
   120.4538,
   113.7825,
   107.5057,
   101.601,
   96.04714,
   90.82366,
   85.91108,
   81.29087,
   76.94545,
   72.85821,
   69.01346,
   65.39639,
   61.99308,
   58.79039,
   55.77599,
   52.93831,
   50.26645,
   47.7502,
   45.37998,
   43.14681,
   41.04226,
   39.05843,
   37.18791,
   33.75953,
   30.70668,
   27.9851,
   25.55594,
   23.38507,
   21.44254,
   19.70203,
   18.14041,
   16.73733,
   15.47492,
   13.31091,
   11.54352,
   10.09111,
   8.889983,
   7.890228,
   7.052624,
   5.746546,
   4.79333,
   4.079464,
   3.531519,
   3.101171,
   2.756051,
   2.474091,
   2.240004,
   2.043068,
   1.875782,
   1.733277,
   1.614501,
   1.517507,
   1.433919,
   1.35005,
   1.35005,
   0};
   graph = new TGraph(237,Fit1D_CnvS_S_Norm[mass]_Comp[FFTCnvS]_fx41,Fit1D_CnvS_S_Norm[mass]_Comp[FFTCnvS]_fy41);
   graph->SetName("Fit1D_CnvS_S_Norm[mass]_Comp[FFTCnvS]");
   graph->SetTitle("Projection of Fit1D(CnvS_S)");

   ci = 1179;
   color = new TColor(ci, 1, 0, 0, " ", 0.35);
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Fit1D_CnvS_S_NormoBmasscB_CompoBFFTCnvScB41 = new TH1F("Graph_Fit1D_CnvS_S_NormoBmasscB_CompoBFFTCnvScB41","Projection of Fit1D(CnvS_S)",237,3.845,3.905);
   Graph_Fit1D_CnvS_S_NormoBmasscB_CompoBFFTCnvScB41->SetMinimum(0);
   Graph_Fit1D_CnvS_S_NormoBmasscB_CompoBFFTCnvScB41->SetMaximum(622.5328);
   Graph_Fit1D_CnvS_S_NormoBmasscB_CompoBFFTCnvScB41->SetDirectory(0);
   Graph_Fit1D_CnvS_S_NormoBmasscB_CompoBFFTCnvScB41->SetStats(0);
   Graph_Fit1D_CnvS_S_NormoBmasscB_CompoBFFTCnvScB41->SetMarkerStyle(20);
   Graph_Fit1D_CnvS_S_NormoBmasscB_CompoBFFTCnvScB41->GetXaxis()->SetNdivisions(505);
   Graph_Fit1D_CnvS_S_NormoBmasscB_CompoBFFTCnvScB41->GetXaxis()->SetLabelFont(132);
   Graph_Fit1D_CnvS_S_NormoBmasscB_CompoBFFTCnvScB41->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit1D_CnvS_S_NormoBmasscB_CompoBFFTCnvScB41->GetXaxis()->SetLabelSize(0.05);
   Graph_Fit1D_CnvS_S_NormoBmasscB_CompoBFFTCnvScB41->GetXaxis()->SetTitleSize(-1);
   Graph_Fit1D_CnvS_S_NormoBmasscB_CompoBFFTCnvScB41->GetXaxis()->SetTitleOffset(1);
   Graph_Fit1D_CnvS_S_NormoBmasscB_CompoBFFTCnvScB41->GetXaxis()->SetTitleFont(132);
   Graph_Fit1D_CnvS_S_NormoBmasscB_CompoBFFTCnvScB41->GetYaxis()->SetLabelFont(132);
   Graph_Fit1D_CnvS_S_NormoBmasscB_CompoBFFTCnvScB41->GetYaxis()->SetLabelSize(0.05);
   Graph_Fit1D_CnvS_S_NormoBmasscB_CompoBFFTCnvScB41->GetYaxis()->SetTitleSize(0.05);
   Graph_Fit1D_CnvS_S_NormoBmasscB_CompoBFFTCnvScB41->GetYaxis()->SetTitleFont(132);
   Graph_Fit1D_CnvS_S_NormoBmasscB_CompoBFFTCnvScB41->GetZaxis()->SetLabelFont(132);
   Graph_Fit1D_CnvS_S_NormoBmasscB_CompoBFFTCnvScB41->GetZaxis()->SetLabelSize(0.05);
   Graph_Fit1D_CnvS_S_NormoBmasscB_CompoBFFTCnvScB41->GetZaxis()->SetTitleSize(0.05);
   Graph_Fit1D_CnvS_S_NormoBmasscB_CompoBFFTCnvScB41->GetZaxis()->SetTitleOffset(1);
   Graph_Fit1D_CnvS_S_NormoBmasscB_CompoBFFTCnvScB41->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit1D_CnvS_S_Norm[mass]_Comp[FFTCnvS]41);
   
   graph->Draw("fl");
   
   Double_t Fit1D_CnvS_S_Norm[mass]_fx42[238] = {
   3.849,
   3.849,
   3.85,
   3.851,
   3.852,
   3.853,
   3.854,
   3.855,
   3.856,
   3.857,
   3.858,
   3.8585,
   3.859,
   3.8595,
   3.86,
   3.8605,
   3.861,
   3.86125,
   3.8615,
   3.86175,
   3.862,
   3.86225,
   3.8625,
   3.86275,
   3.863,
   3.86325,
   3.8635,
   3.86375,
   3.863875,
   3.864,
   3.864125,
   3.86425,
   3.864375,
   3.8645,
   3.864625,
   3.86475,
   3.864875,
   3.865,
   3.865125,
   3.86525,
   3.865375,
   3.8655,
   3.865625,
   3.86575,
   3.865875,
   3.866,
   3.866125,
   3.86625,
   3.866375,
   3.8665,
   3.866563,
   3.866625,
   3.866688,
   3.86675,
   3.866812,
   3.866875,
   3.866938,
   3.867,
   3.867062,
   3.867125,
   3.867188,
   3.86725,
   3.867312,
   3.867375,
   3.867437,
   3.8675,
   3.867563,
   3.867625,
   3.867687,
   3.86775,
   3.867812,
   3.867875,
   3.868,
   3.868125,
   3.86825,
   3.868375,
   3.8685,
   3.868625,
   3.86875,
   3.869,
   3.869125,
   3.86925,
   3.869375,
   3.8695,
   3.869625,
   3.869688,
   3.86975,
   3.869813,
   3.869875,
   3.869938,
   3.87,
   3.870062,
   3.870125,
   3.870188,
   3.87025,
   3.870312,
   3.870375,
   3.870437,
   3.8705,
   3.870563,
   3.870625,
   3.870687,
   3.87075,
   3.870812,
   3.870875,
   3.870938,
   3.871,
   3.871062,
   3.871125,
   3.871188,
   3.87125,
   3.871313,
   3.871375,
   3.871437,
   3.8715,
   3.871563,
   3.871625,
   3.871688,
   3.87175,
   3.871812,
   3.871875,
   3.871938,
   3.872,
   3.872063,
   3.872125,
   3.872187,
   3.87225,
   3.872313,
   3.872375,
   3.872438,
   3.8725,
   3.872562,
   3.872625,
   3.872688,
   3.87275,
   3.872813,
   3.872875,
   3.872937,
   3.873,
   3.873063,
   3.873125,
   3.873188,
   3.87325,
   3.873312,
   3.873375,
   3.873438,
   3.8735,
   3.873625,
   3.87375,
   3.873875,
   3.874,
   3.8745,
   3.874625,
   3.87475,
   3.874875,
   3.875,
   3.875125,
   3.875188,
   3.87525,
   3.875312,
   3.875375,
   3.875437,
   3.8755,
   3.875563,
   3.875625,
   3.875687,
   3.87575,
   3.875812,
   3.875875,
   3.875938,
   3.876,
   3.876062,
   3.876125,
   3.876187,
   3.87625,
   3.876313,
   3.876375,
   3.876437,
   3.8765,
   3.876562,
   3.876625,
   3.87675,
   3.876875,
   3.877,
   3.877125,
   3.87725,
   3.877375,
   3.8775,
   3.877625,
   3.87775,
   3.877875,
   3.878,
   3.878125,
   3.87825,
   3.878375,
   3.8785,
   3.878625,
   3.87875,
   3.878875,
   3.879,
   3.879125,
   3.87925,
   3.879375,
   3.8795,
   3.87975,
   3.88,
   3.88025,
   3.8805,
   3.88075,
   3.881,
   3.88125,
   3.8815,
   3.88175,
   3.882,
   3.8825,
   3.883,
   3.8835,
   3.884,
   3.8845,
   3.885,
   3.886,
   3.887,
   3.888,
   3.889,
   3.89,
   3.891,
   3.892,
   3.893,
   3.894,
   3.895,
   3.896,
   3.897,
   3.898,
   3.899,
   3.9,
   3.9,
   3.901,
   3.901};
   Double_t Fit1D_CnvS_S_Norm[mass]_fy42[238] = {
   0,
   53.85955,
   53.85955,
   54.05849,
   54.35204,
   54.7461,
   55.25043,
   55.8859,
   56.6913,
   57.73111,
   59.10854,
   59.972,
   60.98825,
   62.19383,
   63.63538,
   65.37255,
   67.48196,
   68.70604,
   70.06224,
   71.5674,
   73.24073,
   75.10408,
   77.18231,
   79.50379,
   82.10083,
   85.01027,
   88.27415,
   91.94038,
   93.94117,
   96.06361,
   98.31575,
   100.7061,
   103.244,
   105.939,
   108.8015,
   111.8428,
   115.0746,
   118.5094,
   122.1608,
   126.043,
   130.171,
   134.561,
   139.23,
   144.1959,
   149.4778,
   155.0957,
   161.0705,
   167.4241,
   174.1792,
   181.3594,
   185.1163,
   188.9885,
   192.979,
   197.0908,
   201.3268,
   205.69,
   210.1832,
   214.8091,
   219.5703,
   224.4691,
   229.5077,
   234.6878,
   240.0107,
   245.4775,
   251.0883,
   256.843,
   262.7404,
   268.7786,
   274.9548,
   281.2653,
   287.7058,
   294.2709,
   307.7522,
   321.6596,
   335.9401,
   350.539,
   365.3998,
   380.4638,
   395.6697,
   426.2492,
   441.4871,
   456.5959,
   471.5025,
   486.1321,
   500.4092,
   507.3919,
   514.258,
   520.9982,
   527.603,
   534.0633,
   540.3696,
   546.5132,
   552.485,
   558.2763,
   563.8785,
   569.2834,
   574.4827,
   579.4686,
   584.2336,
   588.7703,
   593.0718,
   597.1313,
   600.9426,
   604.4997,
   607.7969,
   610.8292,
   613.5918,
   616.0802,
   618.2905,
   620.2192,
   621.8634,
   623.2204,
   624.2881,
   625.0648,
   625.5494,
   625.7412,
   625.6399,
   625.246,
   624.5601,
   623.5834,
   622.3177,
   620.7651,
   618.9283,
   616.8105,
   614.4151,
   611.7461,
   608.808,
   605.6056,
   602.1442,
   598.4293,
   594.467,
   590.2636,
   585.8259,
   581.1608,
   576.2758,
   571.1783,
   565.8763,
   560.3779,
   554.6915,
   548.8255,
   542.7889,
   536.5904,
   530.2391,
   523.7442,
   517.1149,
   510.3606,
   503.4907,
   489.4417,
   475.0436,
   460.3716,
   445.4999,
   385.4433,
   370.6237,
   356.0079,
   341.6544,
   327.6201,
   313.96,
   307.2869,
   300.7271,
   294.2866,
   287.9709,
   281.785,
   275.7329,
   269.8181,
   264.0431,
   258.4093,
   252.9177,
   247.5683,
   242.3606,
   237.2935,
   232.3657,
   227.5751,
   222.9198,
   218.3973,
   214.0052,
   209.7406,
   205.6009,
   201.5831,
   197.6844,
   193.9019,
   190.2325,
   183.2213,
   176.6277,
   170.4287,
   164.6022,
   159.1268,
   153.982,
   149.1485,
   144.6076,
   140.3418,
   136.3344,
   132.5698,
   129.0332,
   125.7107,
   122.589,
   119.656,
   116.8999,
   114.3099,
   111.8759,
   109.5882,
   107.4378,
   105.4163,
   103.5158,
   101.7289,
   98.46867,
   95.58512,
   93.03398,
   90.77642,
   88.77831,
   87.00968,
   85.44423,
   84.05883,
   82.83312,
   81.74922,
   79.94572,
   78.54344,
   77.46077,
   76.63398,
   76.01318,
   75.55915,
   75.03405,
   74.88028,
   74.9843,
   75.2727,
   75.69716,
   76.22529,
   76.83505,
   77.51113,
   78.24281,
   79.0226,
   79.84563,
   80.71084,
   81.61628,
   82.55359,
   83.50907,
   83.50907,
   83.50907,
   0};
   graph = new TGraph(238,Fit1D_CnvS_S_Norm[mass]_fx42,Fit1D_CnvS_S_Norm[mass]_fy42);
   graph->SetName("Fit1D_CnvS_S_Norm[mass]");
   graph->SetTitle("Projection of Fit1D(CnvS_S)");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff9933");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Fit1D_CnvS_S_NormoBmasscB42 = new TH1F("Graph_Fit1D_CnvS_S_NormoBmasscB42","Projection of Fit1D(CnvS_S)",238,3.8438,3.9062);
   Graph_Fit1D_CnvS_S_NormoBmasscB42->SetMinimum(0);
   Graph_Fit1D_CnvS_S_NormoBmasscB42->SetMaximum(688.3153);
   Graph_Fit1D_CnvS_S_NormoBmasscB42->SetDirectory(0);
   Graph_Fit1D_CnvS_S_NormoBmasscB42->SetStats(0);
   Graph_Fit1D_CnvS_S_NormoBmasscB42->SetMarkerStyle(20);
   Graph_Fit1D_CnvS_S_NormoBmasscB42->GetXaxis()->SetNdivisions(505);
   Graph_Fit1D_CnvS_S_NormoBmasscB42->GetXaxis()->SetLabelFont(132);
   Graph_Fit1D_CnvS_S_NormoBmasscB42->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit1D_CnvS_S_NormoBmasscB42->GetXaxis()->SetLabelSize(0.05);
   Graph_Fit1D_CnvS_S_NormoBmasscB42->GetXaxis()->SetTitleSize(-1);
   Graph_Fit1D_CnvS_S_NormoBmasscB42->GetXaxis()->SetTitleOffset(1);
   Graph_Fit1D_CnvS_S_NormoBmasscB42->GetXaxis()->SetTitleFont(132);
   Graph_Fit1D_CnvS_S_NormoBmasscB42->GetYaxis()->SetLabelFont(132);
   Graph_Fit1D_CnvS_S_NormoBmasscB42->GetYaxis()->SetLabelSize(0.05);
   Graph_Fit1D_CnvS_S_NormoBmasscB42->GetYaxis()->SetTitleSize(0.05);
   Graph_Fit1D_CnvS_S_NormoBmasscB42->GetYaxis()->SetTitleFont(132);
   Graph_Fit1D_CnvS_S_NormoBmasscB42->GetZaxis()->SetLabelFont(132);
   Graph_Fit1D_CnvS_S_NormoBmasscB42->GetZaxis()->SetLabelSize(0.05);
   Graph_Fit1D_CnvS_S_NormoBmasscB42->GetZaxis()->SetTitleSize(0.05);
   Graph_Fit1D_CnvS_S_NormoBmasscB42->GetZaxis()->SetTitleOffset(1);
   Graph_Fit1D_CnvS_S_NormoBmasscB42->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit1D_CnvS_S_Norm[mass]42);
   
   graph->Draw("l");
   
   Double_t h_hds_1000_fx3014[50] = {
   3.8505,
   3.8515,
   3.8525,
   3.8535,
   3.8545,
   3.8555,
   3.8565,
   3.8575,
   3.8585,
   3.8595,
   3.8605,
   3.8615,
   3.8625,
   3.8635,
   3.8645,
   3.8655,
   3.8665,
   3.8675,
   3.8685,
   3.8695,
   3.8705,
   3.8715,
   3.8725,
   3.8735,
   3.8745,
   3.8755,
   3.8765,
   3.8775,
   3.8785,
   3.8795,
   3.8805,
   3.8815,
   3.8825,
   3.8835,
   3.8845,
   3.8855,
   3.8865,
   3.8875,
   3.8885,
   3.8895,
   3.8905,
   3.8915,
   3.8925,
   3.8935,
   3.8945,
   3.8955,
   3.8965,
   3.8975,
   3.8985,
   3.8995};
   Double_t h_hds_1000_fy3014[50] = {
   45.19561,
   58.86631,
   66.97124,
   54.15262,
   58.17092,
   42.5113,
   66.183,
   49.96527,
   58.09771,
   66.67755,
   70.83785,
   71.5443,
   74.86479,
   87.38371,
   102.1549,
   126.9702,
   177.6835,
   262.658,
   352.2567,
   513.2504,
   563.6559,
   634.1658,
   598.1146,
   525.2368,
   341.356,
   261.5762,
   221.162,
   143.4396,
   134.9398,
   100.4202,
   100.0591,
   104.4989,
   65.2464,
   71.01767,
   70.47308,
   64.79567,
   77.23811,
   85.54152,
   85.77728,
   81.20139,
   68.93073,
   77.72466,
   68.55428,
   68.0186,
   73.10053,
   84.12389,
   79.76233,
   74.57037,
   95.8625,
   84.549};
   Double_t h_hds_1000_felx3014[50] = {
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005};
   Double_t h_hds_1000_fely3014[50] = {
   7.681453,
   8.759705,
   9.018187,
   8.471926,
   8.440105,
   7.259279,
   8.967348,
   7.842895,
   8.433844,
   8.965513,
   9.345191,
   9.217341,
   9.430199,
   10.12131,
   10.90178,
   12.00891,
   13.93824,
   16.96006,
   19.35377,
   23.29012,
   24.45661,
   25.93383,
   25.2234,
   23.4493,
   19.2187,
   16.94678,
   15.58935,
   12.66185,
   12.27533,
   10.84033,
   10.73056,
   10.99782,
   9.055979,
   9.386385,
   9.207317,
   9.139133,
   9.457862,
   10.08108,
   9.755671,
   9.597308,
   9.094273,
   9.644434,
   9.052478,
   9.165937,
   9.378923,
   10.26029,
   10.19032,
   9.741153,
   10.73462,
   10.0265};
   Double_t h_hds_1000_fehx3014[50] = {
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005};
   Double_t h_hds_1000_fehy3014[50] = {
   7.681453,
   8.759705,
   9.018187,
   8.471926,
   8.440105,
   7.259279,
   8.967348,
   7.842895,
   8.433844,
   8.965513,
   9.345191,
   9.217341,
   9.430199,
   10.12131,
   10.90178,
   12.00891,
   13.93824,
   16.96006,
   19.35377,
   23.29012,
   24.45661,
   25.93383,
   25.2234,
   23.4493,
   19.2187,
   16.94678,
   15.58935,
   12.66185,
   12.27533,
   10.84033,
   10.73056,
   10.99782,
   9.055979,
   9.386385,
   9.207317,
   9.139133,
   9.457862,
   10.08108,
   9.755671,
   9.597308,
   9.094273,
   9.644434,
   9.052478,
   9.165937,
   9.378923,
   10.26029,
   10.19032,
   9.741153,
   10.73462,
   10.0265};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(50,h_hds_1000_fx3014,h_hds_1000_fy3014,h_hds_1000_felx3014,h_hds_1000_fehx3014,h_hds_1000_fely3014,h_hds_1000_fehy3014);
   grae->SetName("h_hds_1000");
   grae->SetTitle("Histogram of hds_1000_plot__mass");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0.75);
   
   TH1F *Graph_h_hds_10003014 = new TH1F("Graph_h_hds_10003014","Histogram of hds_1000_plot__mass",100,3.845,3.905);
   Graph_h_hds_10003014->SetMinimum(31.72682);
   Graph_h_hds_10003014->SetMaximum(722.5844);
   Graph_h_hds_10003014->SetDirectory(0);
   Graph_h_hds_10003014->SetStats(0);
   Graph_h_hds_10003014->SetMarkerStyle(20);
   Graph_h_hds_10003014->GetXaxis()->SetNdivisions(505);
   Graph_h_hds_10003014->GetXaxis()->SetLabelFont(132);
   Graph_h_hds_10003014->GetXaxis()->SetLabelOffset(0.015);
   Graph_h_hds_10003014->GetXaxis()->SetLabelSize(0.05);
   Graph_h_hds_10003014->GetXaxis()->SetTitleSize(-1);
   Graph_h_hds_10003014->GetXaxis()->SetTitleOffset(1);
   Graph_h_hds_10003014->GetXaxis()->SetTitleFont(132);
   Graph_h_hds_10003014->GetYaxis()->SetLabelFont(132);
   Graph_h_hds_10003014->GetYaxis()->SetLabelSize(0.05);
   Graph_h_hds_10003014->GetYaxis()->SetTitleSize(0.05);
   Graph_h_hds_10003014->GetYaxis()->SetTitleFont(132);
   Graph_h_hds_10003014->GetZaxis()->SetLabelFont(132);
   Graph_h_hds_10003014->GetZaxis()->SetLabelSize(0.05);
   Graph_h_hds_10003014->GetZaxis()->SetTitleSize(0.05);
   Graph_h_hds_10003014->GetZaxis()->SetTitleOffset(1);
   Graph_h_hds_10003014->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_hds_10003014);
   
   grae->Draw("zp");
   
   TH1D *frame_f3a3ee0__32 = new TH1D("frame_f3a3ee0__32","A RooPlot of \"m134BC*1\"",50,3.85,3.9);
   frame_f3a3ee0__32->SetBinContent(1,693.1046);
   frame_f3a3ee0__32->SetMaximum(800);
   frame_f3a3ee0__32->SetEntries(1);
   frame_f3a3ee0__32->SetDirectory(0);
   frame_f3a3ee0__32->SetStats(0);
   frame_f3a3ee0__32->SetMarkerStyle(20);
   frame_f3a3ee0__32->GetXaxis()->SetNdivisions(505);
   frame_f3a3ee0__32->GetXaxis()->SetLabelFont(132);
   frame_f3a3ee0__32->GetXaxis()->SetLabelOffset(0.015);
   frame_f3a3ee0__32->GetXaxis()->SetLabelSize(0.05);
   frame_f3a3ee0__32->GetXaxis()->SetTitleSize(-1);
   frame_f3a3ee0__32->GetXaxis()->SetTitleOffset(1);
   frame_f3a3ee0__32->GetXaxis()->SetTitleFont(132);
   frame_f3a3ee0__32->GetYaxis()->SetLabelFont(132);
   frame_f3a3ee0__32->GetYaxis()->SetLabelSize(0.05);
   frame_f3a3ee0__32->GetYaxis()->SetTitleSize(0.05);
   frame_f3a3ee0__32->GetYaxis()->SetTitleFont(132);
   frame_f3a3ee0__32->GetZaxis()->SetLabelFont(132);
   frame_f3a3ee0__32->GetZaxis()->SetLabelSize(0.05);
   frame_f3a3ee0__32->GetZaxis()->SetTitleSize(0.05);
   frame_f3a3ee0__32->GetZaxis()->SetTitleOffset(1);
   frame_f3a3ee0__32->GetZaxis()->SetTitleFont(132);
   frame_f3a3ee0__32->Draw("AXISSAME");
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/FigS6b.C <==
void INTERFERENCE_PLOTS_0()
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Fri Mar 27 16:07:14 2020) by ROOT version 6.18/04
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",42,800,1002,826);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(3.842771,-116.8675,3.903012,846.988);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.12);
   glCanvas->SetRightMargin(0.05);
   glCanvas->SetTopMargin(0.04875);
   glCanvas->SetBottomMargin(0.12125);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1D *frame_f2b93a0__5 = new TH1D("frame_f2b93a0__5","A RooPlot of \"m134BC*1\"",50,3.85,3.9);
   frame_f2b93a0__5->SetBinContent(1,693.1046);
   frame_f2b93a0__5->SetMaximum(800);
   frame_f2b93a0__5->SetEntries(1);
   frame_f2b93a0__5->SetDirectory(0);
   frame_f2b93a0__5->SetStats(0);
   frame_f2b93a0__5->SetMarkerStyle(20);
   frame_f2b93a0__5->GetXaxis()->SetNdivisions(505);
   frame_f2b93a0__5->GetXaxis()->SetLabelFont(132);
   frame_f2b93a0__5->GetXaxis()->SetLabelOffset(0.015);
   frame_f2b93a0__5->GetXaxis()->SetLabelSize(0.05);
   frame_f2b93a0__5->GetXaxis()->SetTitleSize(-1);
   frame_f2b93a0__5->GetXaxis()->SetTitleOffset(1);
   frame_f2b93a0__5->GetXaxis()->SetTitleFont(132);
   frame_f2b93a0__5->GetYaxis()->SetLabelFont(132);
   frame_f2b93a0__5->GetYaxis()->SetLabelSize(0.05);
   frame_f2b93a0__5->GetYaxis()->SetTitleSize(0.05);
   frame_f2b93a0__5->GetYaxis()->SetTitleFont(132);
   frame_f2b93a0__5->GetZaxis()->SetLabelFont(132);
   frame_f2b93a0__5->GetZaxis()->SetLabelSize(0.05);
   frame_f2b93a0__5->GetZaxis()->SetTitleSize(0.05);
   frame_f2b93a0__5->GetZaxis()->SetTitleOffset(1);
   frame_f2b93a0__5->GetZaxis()->SetTitleFont(132);
   frame_f2b93a0__5->Draw("FUNC");
   
   Double_t Fit1D_CnvI_I_Norm[mass]_Comp[pp_Bkg_CnvI_I]_fx1[56] = {
   3.849,
   3.849,
   3.85,
   3.851,
   3.852,
   3.853,
   3.854,
   3.855,
   3.856,
   3.857,
   3.858,
   3.859,
   3.86,
   3.861,
   3.862,
   3.863,
   3.864,
   3.865,
   3.866,
   3.867,
   3.868,
   3.869,
   3.87,
   3.871,
   3.872,
   3.873,
   3.874,
   3.875,
   3.876,
   3.877,
   3.878,
   3.879,
   3.88,
   3.881,
   3.882,
   3.883,
   3.884,
   3.885,
   3.886,
   3.887,
   3.888,
   3.889,
   3.89,
   3.891,
   3.892,
   3.893,
   3.894,
   3.895,
   3.896,
   3.897,
   3.898,
   3.899,
   3.9,
   3.9,
   3.901,
   3.901};
   Double_t Fit1D_CnvI_I_Norm[mass]_Comp[pp_Bkg_CnvI_I]_fy1[56] = {
   0,
   2.657209e-07,
   2.657209e-07,
   0.127273,
   0.2545458,
   0.3818186,
   0.5090914,
   0.6363642,
   0.763637,
   0.8909097,
   1.018183,
   1.145455,
   1.272728,
   1.400001,
   1.527274,
   1.654546,
   1.781819,
   1.909092,
   2.036365,
   2.163638,
   2.29091,
   2.418183,
   2.545456,
   2.672729,
   2.800001,
   2.927274,
   3.054547,
   3.18182,
   3.309093,
   3.436365,
   3.563638,
   3.690911,
   3.818184,
   3.945457,
   4.072729,
   4.200002,
   4.327275,
   4.454548,
   4.58182,
   4.709093,
   4.836366,
   4.963639,
   5.090912,
   5.218184,
   5.345457,
   5.47273,
   5.600003,
   5.727276,
   5.854548,
   5.981821,
   6.109094,
   6.236367,
   6.363639,
   6.363639,
   6.363639,
   0};
   TGraph *graph = new TGraph(56,Fit1D_CnvI_I_Norm[mass]_Comp[pp_Bkg_CnvI_I]_fx1,Fit1D_CnvI_I_Norm[mass]_Comp[pp_Bkg_CnvI_I]_fy1);
   graph->SetName("Fit1D_CnvI_I_Norm[mass]_Comp[pp_Bkg_CnvI_I]");
   graph->SetTitle("Projection of Fit1D(CnvI_I)");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(14);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Fit1D_CnvI_I_NormoBmasscB_CompoBpp_Bkg_CnvI_IcB1 = new TH1F("Graph_Fit1D_CnvI_I_NormoBmasscB_CompoBpp_Bkg_CnvI_IcB1","Projection of Fit1D(CnvI_I)",100,3.8438,3.9062);
   Graph_Fit1D_CnvI_I_NormoBmasscB_CompoBpp_Bkg_CnvI_IcB1->SetMinimum(0);
   Graph_Fit1D_CnvI_I_NormoBmasscB_CompoBpp_Bkg_CnvI_IcB1->SetMaximum(7.000003);
   Graph_Fit1D_CnvI_I_NormoBmasscB_CompoBpp_Bkg_CnvI_IcB1->SetDirectory(0);
   Graph_Fit1D_CnvI_I_NormoBmasscB_CompoBpp_Bkg_CnvI_IcB1->SetStats(0);
   Graph_Fit1D_CnvI_I_NormoBmasscB_CompoBpp_Bkg_CnvI_IcB1->SetMarkerStyle(20);
   Graph_Fit1D_CnvI_I_NormoBmasscB_CompoBpp_Bkg_CnvI_IcB1->GetXaxis()->SetNdivisions(505);
   Graph_Fit1D_CnvI_I_NormoBmasscB_CompoBpp_Bkg_CnvI_IcB1->GetXaxis()->SetLabelFont(132);
   Graph_Fit1D_CnvI_I_NormoBmasscB_CompoBpp_Bkg_CnvI_IcB1->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit1D_CnvI_I_NormoBmasscB_CompoBpp_Bkg_CnvI_IcB1->GetXaxis()->SetLabelSize(0.05);
   Graph_Fit1D_CnvI_I_NormoBmasscB_CompoBpp_Bkg_CnvI_IcB1->GetXaxis()->SetTitleSize(-1);
   Graph_Fit1D_CnvI_I_NormoBmasscB_CompoBpp_Bkg_CnvI_IcB1->GetXaxis()->SetTitleOffset(1);
   Graph_Fit1D_CnvI_I_NormoBmasscB_CompoBpp_Bkg_CnvI_IcB1->GetXaxis()->SetTitleFont(132);
   Graph_Fit1D_CnvI_I_NormoBmasscB_CompoBpp_Bkg_CnvI_IcB1->GetYaxis()->SetLabelFont(132);
   Graph_Fit1D_CnvI_I_NormoBmasscB_CompoBpp_Bkg_CnvI_IcB1->GetYaxis()->SetLabelSize(0.05);
   Graph_Fit1D_CnvI_I_NormoBmasscB_CompoBpp_Bkg_CnvI_IcB1->GetYaxis()->SetTitleSize(0.05);
   Graph_Fit1D_CnvI_I_NormoBmasscB_CompoBpp_Bkg_CnvI_IcB1->GetYaxis()->SetTitleFont(132);
   Graph_Fit1D_CnvI_I_NormoBmasscB_CompoBpp_Bkg_CnvI_IcB1->GetZaxis()->SetLabelFont(132);
   Graph_Fit1D_CnvI_I_NormoBmasscB_CompoBpp_Bkg_CnvI_IcB1->GetZaxis()->SetLabelSize(0.05);
   Graph_Fit1D_CnvI_I_NormoBmasscB_CompoBpp_Bkg_CnvI_IcB1->GetZaxis()->SetTitleSize(0.05);
   Graph_Fit1D_CnvI_I_NormoBmasscB_CompoBpp_Bkg_CnvI_IcB1->GetZaxis()->SetTitleOffset(1);
   Graph_Fit1D_CnvI_I_NormoBmasscB_CompoBpp_Bkg_CnvI_IcB1->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit1D_CnvI_I_Norm[mass]_Comp[pp_Bkg_CnvI_I]1);
   
   graph->Draw("l");
   
   Double_t Fit1D_CnvI_I_Norm[mass]_Comp[FFTCnvI]_fx2[239] = {
   3.85,
   3.85,
   3.8505,
   3.851,
   3.8515,
   3.852,
   3.853,
   3.854,
   3.855,
   3.856,
   3.857,
   3.858,
   3.8585,
   3.859,
   3.8595,
   3.86,
   3.8605,
   3.861,
   3.86125,
   3.8615,
   3.86175,
   3.862,
   3.86225,
   3.8625,
   3.86275,
   3.863,
   3.86325,
   3.8635,
   3.86375,
   3.863875,
   3.864,
   3.864125,
   3.86425,
   3.864375,
   3.8645,
   3.864625,
   3.86475,
   3.864875,
   3.865,
   3.865125,
   3.86525,
   3.865375,
   3.8655,
   3.865625,
   3.86575,
   3.865875,
   3.866,
   3.866125,
   3.86625,
   3.866375,
   3.8665,
   3.866563,
   3.866625,
   3.866688,
   3.86675,
   3.866812,
   3.866875,
   3.866938,
   3.867,
   3.867062,
   3.867125,
   3.867188,
   3.86725,
   3.867312,
   3.867375,
   3.867437,
   3.8675,
   3.867563,
   3.867625,
   3.867687,
   3.86775,
   3.867812,
   3.867875,
   3.867938,
   3.868,
   3.868125,
   3.86825,
   3.868375,
   3.8685,
   3.868625,
   3.86875,
   3.869,
   3.869125,
   3.86925,
   3.869375,
   3.8695,
   3.869625,
   3.869688,
   3.86975,
   3.869813,
   3.869875,
   3.869938,
   3.87,
   3.870062,
   3.870125,
   3.870188,
   3.87025,
   3.870312,
   3.870375,
   3.870437,
   3.8705,
   3.870563,
   3.870625,
   3.870687,
   3.87075,
   3.870812,
   3.870875,
   3.870938,
   3.871,
   3.871062,
   3.871125,
   3.871188,
   3.87125,
   3.871313,
   3.871375,
   3.871437,
   3.8715,
   3.871563,
   3.871625,
   3.871688,
   3.87175,
   3.871812,
   3.871875,
   3.871938,
   3.872,
   3.872063,
   3.872125,
   3.872187,
   3.87225,
   3.872313,
   3.872375,
   3.872438,
   3.8725,
   3.872562,
   3.872625,
   3.872688,
   3.87275,
   3.872813,
   3.872875,
   3.872937,
   3.873,
   3.873063,
   3.873125,
   3.873188,
   3.87325,
   3.873312,
   3.873375,
   3.8735,
   3.873625,
   3.87375,
   3.873875,
   3.874,
   3.87425,
   3.8745,
   3.874625,
   3.87475,
   3.874875,
   3.875,
   3.875125,
   3.875188,
   3.87525,
   3.875312,
   3.875375,
   3.875437,
   3.8755,
   3.875563,
   3.875625,
   3.875687,
   3.87575,
   3.875812,
   3.875875,
   3.875938,
   3.876,
   3.876062,
   3.876125,
   3.876187,
   3.87625,
   3.876313,
   3.876375,
   3.876437,
   3.8765,
   3.876625,
   3.87675,
   3.876875,
   3.877,
   3.877125,
   3.87725,
   3.877375,
   3.8775,
   3.877625,
   3.87775,
   3.877875,
   3.878,
   3.878125,
   3.87825,
   3.878375,
   3.8785,
   3.878625,
   3.87875,
   3.878875,
   3.879,
   3.879125,
   3.87925,
   3.8795,
   3.87975,
   3.88,
   3.88025,
   3.8805,
   3.88075,
   3.881,
   3.88125,
   3.8815,
   3.88175,
   3.882,
   3.8825,
   3.883,
   3.8835,
   3.884,
   3.8845,
   3.885,
   3.886,
   3.887,
   3.888,
   3.889,
   3.89,
   3.891,
   3.892,
   3.893,
   3.894,
   3.895,
   3.896,
   3.897,
   3.898,
   3.8985,
   3.899,
   3.8995,
   3.9,
   3.9,
   3.9};
   Double_t Fit1D_CnvI_I_Norm[mass]_Comp[FFTCnvI]_fy2[239] = {
   0,
   56.20049,
   55.41232,
   54.82221,
   54.4305,
   54.20563,
   54.12427,
   54.38973,
   54.90621,
   55.6445,
   56.62852,
   57.93513,
   58.75132,
   59.70951,
   60.84419,
   62.19994,
   63.83434,
   65.82189,
   66.97721,
   68.25908,
   69.68409,
   71.2712,
   73.04204,
   75.0213,
   77.23719,
   79.72193,
   82.51239,
   85.65071,
   89.18507,
   91.1177,
   93.1706,
   95.3519,
   97.67031,
   100.1351,
   102.7562,
   105.5443,
   108.5106,
   111.6674,
   115.0274,
   118.6044,
   122.4133,
   126.4695,
   130.7897,
   135.3916,
   140.2939,
   145.5166,
   151.0804,
   157.0077,
   163.3214,
   170.0459,
   177.2063,
   180.9579,
   184.8282,
   188.8205,
   192.938,
   197.184,
   201.5618,
   206.0744,
   210.7249,
   215.5162,
   220.451,
   225.5316,
   230.7601,
   236.1381,
   241.6667,
   247.3462,
   253.1763,
   259.1556,
   265.2818,
   271.5514,
   277.9601,
   284.5027,
   291.173,
   297.9649,
   304.8715,
   319.0019,
   333.5091,
   348.3368,
   363.4277,
   378.7219,
   394.1567,
   425.1842,
   440.6375,
   455.9537,
   471.0574,
   485.8719,
   500.3199,
   507.3821,
   514.3234,
   521.1343,
   527.8051,
   534.3264,
   540.6887,
   546.8828,
   552.8996,
   558.7303,
   564.3661,
   569.7984,
   575.0191,
   580.0202,
   584.794,
   589.333,
   593.6303,
   597.6792,
   601.4731,
   605.0062,
   608.2729,
   611.2681,
   613.9869,
   616.425,
   618.5786,
   620.4443,
   622.0191,
   623.3006,
   624.2868,
   624.9762,
   625.3678,
   625.4611,
   625.2561,
   624.7533,
   623.9536,
   622.8587,
   621.4703,
   619.7911,
   617.8238,
   615.5719,
   613.0393,
   610.2302,
   607.1493,
   603.8019,
   600.1935,
   596.33,
   592.2177,
   587.8634,
   583.2741,
   578.4572,
   573.4202,
   568.1711,
   562.7182,
   557.0698,
   551.2347,
   545.2217,
   539.0398,
   532.6982,
   526.2063,
   519.5735,
   512.8093,
   498.9251,
   484.6309,
   470.0039,
   455.1207,
   440.0567,
   409.6797,
   379.4358,
   364.5285,
   349.8466,
   335.4494,
   321.3943,
   307.7383,
   301.0774,
   294.5371,
   288.1236,
   281.8426,
   275.6992,
   269.6971,
   263.8394,
   258.1279,
   252.5636,
   247.1464,
   241.8759,
   236.7507,
   231.7693,
   226.9295,
   222.2289,
   217.665,
   213.235,
   208.9359,
   204.7647,
   200.7184,
   196.7937,
   192.9877,
   185.7187,
   178.8865,
   172.4669,
   166.4361,
   160.7715,
   155.4514,
   150.4552,
   145.7632,
   141.3569,
   137.2187,
   133.3322,
   129.6816,
   126.2525,
   123.031,
   120.0041,
   117.1598,
   114.4867,
   111.9741,
   109.6119,
   107.3909,
   105.3023,
   103.3378,
   99.75086,
   96.5743,
   93.75914,
   91.26247,
   89.04668,
   87.07877,
   85.32983,
   83.77449,
   82.39045,
   81.15816,
   80.0604,
   78.20981,
   76.73806,
   75.56696,
   74.63558,
   73.89623,
   73.31146,
   72.49374,
   72.01225,
   71.75854,
   71.66198,
   71.67523,
   71.76506,
   71.90631,
   72.07724,
   72.25518,
   72.41117,
   72.50189,
   72.45726,
   72.15352,
   71.84267,
   71.3775,
   70.72375,
   69.88297,
   69.88297,
   0};
   graph = new TGraph(239,Fit1D_CnvI_I_Norm[mass]_Comp[FFTCnvI]_fx2,Fit1D_CnvI_I_Norm[mass]_Comp[FFTCnvI]_fy2);
   graph->SetName("Fit1D_CnvI_I_Norm[mass]_Comp[FFTCnvI]");
   graph->SetTitle("Projection of Fit1D(CnvI_I)");

   ci = 1179;
   color = new TColor(ci, 1, 0, 0, " ", 0.35);
   graph->SetFillColor(ci);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Fit1D_CnvI_I_NormoBmasscB_CompoBFFTCnvIcB2 = new TH1F("Graph_Fit1D_CnvI_I_NormoBmasscB_CompoBFFTCnvIcB2","Projection of Fit1D(CnvI_I)",239,3.845,3.905);
   Graph_Fit1D_CnvI_I_NormoBmasscB_CompoBFFTCnvIcB2->SetMinimum(0);
   Graph_Fit1D_CnvI_I_NormoBmasscB_CompoBFFTCnvIcB2->SetMaximum(688.0072);
   Graph_Fit1D_CnvI_I_NormoBmasscB_CompoBFFTCnvIcB2->SetDirectory(0);
   Graph_Fit1D_CnvI_I_NormoBmasscB_CompoBFFTCnvIcB2->SetStats(0);
   Graph_Fit1D_CnvI_I_NormoBmasscB_CompoBFFTCnvIcB2->SetMarkerStyle(20);
   Graph_Fit1D_CnvI_I_NormoBmasscB_CompoBFFTCnvIcB2->GetXaxis()->SetNdivisions(505);
   Graph_Fit1D_CnvI_I_NormoBmasscB_CompoBFFTCnvIcB2->GetXaxis()->SetLabelFont(132);
   Graph_Fit1D_CnvI_I_NormoBmasscB_CompoBFFTCnvIcB2->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit1D_CnvI_I_NormoBmasscB_CompoBFFTCnvIcB2->GetXaxis()->SetLabelSize(0.05);
   Graph_Fit1D_CnvI_I_NormoBmasscB_CompoBFFTCnvIcB2->GetXaxis()->SetTitleSize(-1);
   Graph_Fit1D_CnvI_I_NormoBmasscB_CompoBFFTCnvIcB2->GetXaxis()->SetTitleOffset(1);
   Graph_Fit1D_CnvI_I_NormoBmasscB_CompoBFFTCnvIcB2->GetXaxis()->SetTitleFont(132);
   Graph_Fit1D_CnvI_I_NormoBmasscB_CompoBFFTCnvIcB2->GetYaxis()->SetLabelFont(132);
   Graph_Fit1D_CnvI_I_NormoBmasscB_CompoBFFTCnvIcB2->GetYaxis()->SetLabelSize(0.05);
   Graph_Fit1D_CnvI_I_NormoBmasscB_CompoBFFTCnvIcB2->GetYaxis()->SetTitleSize(0.05);
   Graph_Fit1D_CnvI_I_NormoBmasscB_CompoBFFTCnvIcB2->GetYaxis()->SetTitleFont(132);
   Graph_Fit1D_CnvI_I_NormoBmasscB_CompoBFFTCnvIcB2->GetZaxis()->SetLabelFont(132);
   Graph_Fit1D_CnvI_I_NormoBmasscB_CompoBFFTCnvIcB2->GetZaxis()->SetLabelSize(0.05);
   Graph_Fit1D_CnvI_I_NormoBmasscB_CompoBFFTCnvIcB2->GetZaxis()->SetTitleSize(0.05);
   Graph_Fit1D_CnvI_I_NormoBmasscB_CompoBFFTCnvIcB2->GetZaxis()->SetTitleOffset(1);
   Graph_Fit1D_CnvI_I_NormoBmasscB_CompoBFFTCnvIcB2->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit1D_CnvI_I_Norm[mass]_Comp[FFTCnvI]2);
   
   graph->Draw("fl");
   
   Double_t Fit1D_CnvI_I_Norm[mass]_fx3[241] = {
   3.849,
   3.849,
   3.85,
   3.8505,
   3.851,
   3.8515,
   3.852,
   3.853,
   3.854,
   3.855,
   3.856,
   3.857,
   3.858,
   3.8585,
   3.859,
   3.8595,
   3.86,
   3.8605,
   3.861,
   3.86125,
   3.8615,
   3.86175,
   3.862,
   3.86225,
   3.8625,
   3.86275,
   3.863,
   3.86325,
   3.8635,
   3.86375,
   3.863875,
   3.864,
   3.864125,
   3.86425,
   3.864375,
   3.8645,
   3.864625,
   3.86475,
   3.864875,
   3.865,
   3.865125,
   3.86525,
   3.865375,
   3.8655,
   3.865625,
   3.86575,
   3.865875,
   3.866,
   3.866125,
   3.86625,
   3.866375,
   3.8665,
   3.866563,
   3.866625,
   3.866688,
   3.86675,
   3.866812,
   3.866875,
   3.866938,
   3.867,
   3.867062,
   3.867125,
   3.867188,
   3.86725,
   3.867312,
   3.867375,
   3.867437,
   3.8675,
   3.867563,
   3.867625,
   3.867687,
   3.86775,
   3.867812,
   3.867875,
   3.867938,
   3.868,
   3.868125,
   3.86825,
   3.868375,
   3.8685,
   3.868625,
   3.86875,
   3.869,
   3.869125,
   3.86925,
   3.869375,
   3.8695,
   3.869625,
   3.869688,
   3.86975,
   3.869813,
   3.869875,
   3.869938,
   3.87,
   3.870062,
   3.870125,
   3.870188,
   3.87025,
   3.870312,
   3.870375,
   3.870437,
   3.8705,
   3.870563,
   3.870625,
   3.870687,
   3.87075,
   3.870812,
   3.870875,
   3.870938,
   3.871,
   3.871062,
   3.871125,
   3.871188,
   3.87125,
   3.871313,
   3.871375,
   3.871437,
   3.8715,
   3.871563,
   3.871625,
   3.871688,
   3.87175,
   3.871812,
   3.871875,
   3.871938,
   3.872,
   3.872063,
   3.872125,
   3.872187,
   3.87225,
   3.872313,
   3.872375,
   3.872438,
   3.8725,
   3.872562,
   3.872625,
   3.872688,
   3.87275,
   3.872813,
   3.872875,
   3.872937,
   3.873,
   3.873063,
   3.873125,
   3.873188,
   3.87325,
   3.873312,
   3.873375,
   3.8735,
   3.873625,
   3.87375,
   3.873875,
   3.874,
   3.87425,
   3.8745,
   3.874625,
   3.87475,
   3.874875,
   3.875,
   3.875125,
   3.875188,
   3.87525,
   3.875312,
   3.875375,
   3.875437,
   3.8755,
   3.875563,
   3.875625,
   3.875687,
   3.87575,
   3.875812,
   3.875875,
   3.875938,
   3.876,
   3.876062,
   3.876125,
   3.876187,
   3.87625,
   3.876313,
   3.876375,
   3.876437,
   3.8765,
   3.876625,
   3.87675,
   3.876875,
   3.877,
   3.877125,
   3.87725,
   3.877375,
   3.8775,
   3.877625,
   3.87775,
   3.877875,
   3.878,
   3.878125,
   3.87825,
   3.878375,
   3.8785,
   3.878625,
   3.87875,
   3.878875,
   3.879,
   3.879125,
   3.87925,
   3.8795,
   3.87975,
   3.88,
   3.88025,
   3.8805,
   3.88075,
   3.881,
   3.88125,
   3.8815,
   3.88175,
   3.882,
   3.8825,
   3.883,
   3.8835,
   3.884,
   3.8845,
   3.885,
   3.886,
   3.887,
   3.888,
   3.889,
   3.89,
   3.891,
   3.892,
   3.893,
   3.894,
   3.895,
   3.896,
   3.897,
   3.898,
   3.8985,
   3.899,
   3.8995,
   3.9,
   3.9,
   3.901,
   3.901};
   Double_t Fit1D_CnvI_I_Norm[mass]_fy3[241] = {
   0,
   56.20049,
   56.20049,
   55.47596,
   54.94948,
   54.62141,
   54.46018,
   54.50609,
   54.89882,
   55.54258,
   56.40814,
   57.51943,
   58.95331,
   59.83314,
   60.85497,
   62.05328,
   63.47267,
   65.17071,
   67.22189,
   68.40903,
   69.72271,
   71.17954,
   72.79848,
   74.60114,
   76.61221,
   78.85991,
   81.37648,
   84.19876,
   87.36889,
   90.93507,
   92.88361,
   94.95241,
   97.14963,
   99.48395,
   101.9647,
   104.6017,
   107.4057,
   110.3879,
   113.5605,
   116.9365,
   120.5294,
   124.3542,
   128.4263,
   132.7624,
   137.3802,
   142.2985,
   147.537,
   153.1168,
   159.06,
   165.3896,
   172.13,
   179.3063,
   183.0658,
   186.9441,
   190.9443,
   195.0698,
   199.3238,
   203.7095,
   208.2301,
   212.8886,
   217.6878,
   222.6305,
   227.7191,
   232.9556,
   238.3415,
   243.8781,
   249.5656,
   255.4036,
   261.3908,
   267.5249,
   273.8025,
   280.2192,
   286.7697,
   293.448,
   300.2478,
   307.1624,
   321.3087,
   335.8318,
   350.6755,
   365.7823,
   381.0923,
   396.5431,
   427.6023,
   443.0716,
   458.4037,
   473.5233,
   488.3538,
   502.8176,
   509.8877,
   516.837,
   523.6559,
   530.3346,
   536.8639,
   543.2341,
   549.4362,
   555.461,
   561.2996,
   566.9433,
   572.3836,
   577.6123,
   582.6213,
   587.4031,
   591.9501,
   596.2553,
   600.3121,
   604.114,
   607.6551,
   610.9298,
   613.9329,
   616.6596,
   619.1057,
   621.2672,
   623.1409,
   624.7237,
   626.0131,
   627.0072,
   627.7046,
   628.1041,
   628.2054,
   628.0084,
   627.5135,
   626.7218,
   625.6348,
   624.2544,
   622.5831,
   620.6238,
   618.3799,
   615.8552,
   613.054,
   609.9811,
   606.6417,
   603.0412,
   599.1857,
   595.0814,
   590.735,
   586.1537,
   581.3447,
   576.3156,
   571.0745,
   565.6296,
   559.9891,
   554.162,
   548.1569,
   541.983,
   535.6494,
   529.1654,
   522.5406,
   515.7843,
   501.916,
   487.6377,
   473.0266,
   458.1593,
   443.1113,
   412.766,
   382.554,
   367.6626,
   352.9966,
   338.6153,
   324.5762,
   310.936,
   304.2831,
   297.7507,
   291.3452,
   285.0722,
   278.9367,
   272.9426,
   267.0928,
   261.3893,
   255.8329,
   250.4237,
   245.1611,
   240.0439,
   235.0704,
   230.2386,
   225.546,
   220.99,
   216.568,
   212.2768,
   208.1136,
   204.0752,
   200.1585,
   196.3604,
   189.1073,
   182.2911,
   175.8873,
   169.8724,
   164.2237,
   158.9196,
   153.9393,
   149.2632,
   144.8728,
   140.7505,
   136.8799,
   133.2453,
   129.832,
   126.6264,
   123.6155,
   120.7871,
   118.1299,
   115.6332,
   113.287,
   111.0819,
   109.0091,
   107.0605,
   103.5054,
   100.3607,
   97.57733,
   95.11248,
   92.9285,
   90.99241,
   89.27529,
   87.75176,
   86.39954,
   85.19907,
   84.13313,
   82.34618,
   80.93806,
   79.8306,
   78.96286,
   78.28714,
   77.766,
   77.07556,
   76.72134,
   76.5949,
   76.62562,
   76.76614,
   76.98324,
   77.25177,
   77.54997,
   77.85518,
   78.13844,
   78.35644,
   78.43909,
   78.26261,
   78.0154,
   77.61387,
   77.02376,
   76.24661,
   76.24661,
   76.24661,
   0};
   graph = new TGraph(241,Fit1D_CnvI_I_Norm[mass]_fx3,Fit1D_CnvI_I_Norm[mass]_fy3);
   graph->SetName("Fit1D_CnvI_I_Norm[mass]");
   graph->SetTitle("Projection of Fit1D(CnvI_I)");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff9933");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Fit1D_CnvI_I_NormoBmasscB3 = new TH1F("Graph_Fit1D_CnvI_I_NormoBmasscB3","Projection of Fit1D(CnvI_I)",241,3.8438,3.9062);
   Graph_Fit1D_CnvI_I_NormoBmasscB3->SetMinimum(0);
   Graph_Fit1D_CnvI_I_NormoBmasscB3->SetMaximum(691.0259);
   Graph_Fit1D_CnvI_I_NormoBmasscB3->SetDirectory(0);
   Graph_Fit1D_CnvI_I_NormoBmasscB3->SetStats(0);
   Graph_Fit1D_CnvI_I_NormoBmasscB3->SetMarkerStyle(20);
   Graph_Fit1D_CnvI_I_NormoBmasscB3->GetXaxis()->SetNdivisions(505);
   Graph_Fit1D_CnvI_I_NormoBmasscB3->GetXaxis()->SetLabelFont(132);
   Graph_Fit1D_CnvI_I_NormoBmasscB3->GetXaxis()->SetLabelOffset(0.015);
   Graph_Fit1D_CnvI_I_NormoBmasscB3->GetXaxis()->SetLabelSize(0.05);
   Graph_Fit1D_CnvI_I_NormoBmasscB3->GetXaxis()->SetTitleSize(-1);
   Graph_Fit1D_CnvI_I_NormoBmasscB3->GetXaxis()->SetTitleOffset(1);
   Graph_Fit1D_CnvI_I_NormoBmasscB3->GetXaxis()->SetTitleFont(132);
   Graph_Fit1D_CnvI_I_NormoBmasscB3->GetYaxis()->SetLabelFont(132);
   Graph_Fit1D_CnvI_I_NormoBmasscB3->GetYaxis()->SetLabelSize(0.05);
   Graph_Fit1D_CnvI_I_NormoBmasscB3->GetYaxis()->SetTitleSize(0.05);
   Graph_Fit1D_CnvI_I_NormoBmasscB3->GetYaxis()->SetTitleFont(132);
   Graph_Fit1D_CnvI_I_NormoBmasscB3->GetZaxis()->SetLabelFont(132);
   Graph_Fit1D_CnvI_I_NormoBmasscB3->GetZaxis()->SetLabelSize(0.05);
   Graph_Fit1D_CnvI_I_NormoBmasscB3->GetZaxis()->SetTitleSize(0.05);
   Graph_Fit1D_CnvI_I_NormoBmasscB3->GetZaxis()->SetTitleOffset(1);
   Graph_Fit1D_CnvI_I_NormoBmasscB3->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Fit1D_CnvI_I_Norm[mass]3);
   
   graph->Draw("l");
   
   Double_t h_hds_1010_fx3001[50] = {
   3.8505,
   3.8515,
   3.8525,
   3.8535,
   3.8545,
   3.8555,
   3.8565,
   3.8575,
   3.8585,
   3.8595,
   3.8605,
   3.8615,
   3.8625,
   3.8635,
   3.8645,
   3.8655,
   3.8665,
   3.8675,
   3.8685,
   3.8695,
   3.8705,
   3.8715,
   3.8725,
   3.8735,
   3.8745,
   3.8755,
   3.8765,
   3.8775,
   3.8785,
   3.8795,
   3.8805,
   3.8815,
   3.8825,
   3.8835,
   3.8845,
   3.8855,
   3.8865,
   3.8875,
   3.8885,
   3.8895,
   3.8905,
   3.8915,
   3.8925,
   3.8935,
   3.8945,
   3.8955,
   3.8965,
   3.8975,
   3.8985,
   3.8995};
   Double_t h_hds_1010_fy3001[50] = {
   45.19561,
   58.86631,
   66.97124,
   54.15262,
   58.17092,
   42.5113,
   66.183,
   49.96527,
   58.09771,
   66.67755,
   70.83785,
   71.5443,
   74.86479,
   87.38371,
   102.1549,
   126.9702,
   177.6835,
   262.658,
   352.2567,
   513.2504,
   563.6559,
   634.1658,
   598.1146,
   525.2368,
   341.356,
   261.5762,
   221.162,
   143.4396,
   134.9398,
   100.4202,
   100.0591,
   104.4989,
   65.2464,
   71.01767,
   70.47308,
   64.79567,
   77.23811,
   85.54152,
   85.77728,
   81.20139,
   68.93073,
   77.72466,
   68.55428,
   68.0186,
   73.10053,
   84.12389,
   79.76233,
   74.57037,
   95.8625,
   84.549};
   Double_t h_hds_1010_felx3001[50] = {
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005};
   Double_t h_hds_1010_fely3001[50] = {
   7.681453,
   8.759705,
   9.018187,
   8.471926,
   8.440105,
   7.259279,
   8.967348,
   7.842895,
   8.433844,
   8.965513,
   9.345191,
   9.217341,
   9.430199,
   10.12131,
   10.90178,
   12.00891,
   13.93824,
   16.96006,
   19.35377,
   23.29012,
   24.45661,
   25.93383,
   25.2234,
   23.4493,
   19.2187,
   16.94678,
   15.58935,
   12.66185,
   12.27533,
   10.84033,
   10.73056,
   10.99782,
   9.055979,
   9.386385,
   9.207317,
   9.139133,
   9.457862,
   10.08108,
   9.755671,
   9.597308,
   9.094273,
   9.644434,
   9.052478,
   9.165937,
   9.378923,
   10.26029,
   10.19032,
   9.741153,
   10.73462,
   10.0265};
   Double_t h_hds_1010_fehx3001[50] = {
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005,
   0.0005};
   Double_t h_hds_1010_fehy3001[50] = {
   7.681453,
   8.759705,
   9.018187,
   8.471926,
   8.440105,
   7.259279,
   8.967348,
   7.842895,
   8.433844,
   8.965513,
   9.345191,
   9.217341,
   9.430199,
   10.12131,
   10.90178,
   12.00891,
   13.93824,
   16.96006,
   19.35377,
   23.29012,
   24.45661,
   25.93383,
   25.2234,
   23.4493,
   19.2187,
   16.94678,
   15.58935,
   12.66185,
   12.27533,
   10.84033,
   10.73056,
   10.99782,
   9.055979,
   9.386385,
   9.207317,
   9.139133,
   9.457862,
   10.08108,
   9.755671,
   9.597308,
   9.094273,
   9.644434,
   9.052478,
   9.165937,
   9.378923,
   10.26029,
   10.19032,
   9.741153,
   10.73462,
   10.0265};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(50,h_hds_1010_fx3001,h_hds_1010_fy3001,h_hds_1010_felx3001,h_hds_1010_fehx3001,h_hds_1010_fely3001,h_hds_1010_fehy3001);
   grae->SetName("h_hds_1010");
   grae->SetTitle("Histogram of hds_1010_plot__mass");
   grae->SetFillStyle(1000);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0.75);
   
   TH1F *Graph_h_hds_10103001 = new TH1F("Graph_h_hds_10103001","Histogram of hds_1010_plot__mass",100,3.845,3.905);
   Graph_h_hds_10103001->SetMinimum(31.72682);
   Graph_h_hds_10103001->SetMaximum(722.5844);
   Graph_h_hds_10103001->SetDirectory(0);
   Graph_h_hds_10103001->SetStats(0);
   Graph_h_hds_10103001->SetMarkerStyle(20);
   Graph_h_hds_10103001->GetXaxis()->SetNdivisions(505);
   Graph_h_hds_10103001->GetXaxis()->SetLabelFont(132);
   Graph_h_hds_10103001->GetXaxis()->SetLabelOffset(0.015);
   Graph_h_hds_10103001->GetXaxis()->SetLabelSize(0.05);
   Graph_h_hds_10103001->GetXaxis()->SetTitleSize(-1);
   Graph_h_hds_10103001->GetXaxis()->SetTitleOffset(1);
   Graph_h_hds_10103001->GetXaxis()->SetTitleFont(132);
   Graph_h_hds_10103001->GetYaxis()->SetLabelFont(132);
   Graph_h_hds_10103001->GetYaxis()->SetLabelSize(0.05);
   Graph_h_hds_10103001->GetYaxis()->SetTitleSize(0.05);
   Graph_h_hds_10103001->GetYaxis()->SetTitleFont(132);
   Graph_h_hds_10103001->GetZaxis()->SetLabelFont(132);
   Graph_h_hds_10103001->GetZaxis()->SetLabelSize(0.05);
   Graph_h_hds_10103001->GetZaxis()->SetTitleSize(0.05);
   Graph_h_hds_10103001->GetZaxis()->SetTitleOffset(1);
   Graph_h_hds_10103001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_h_hds_10103001);
   
   grae->Draw("zp");
   
   TH1D *frame_f2b93a0__6 = new TH1D("frame_f2b93a0__6","A RooPlot of \"m134BC*1\"",50,3.85,3.9);
   frame_f2b93a0__6->SetBinContent(1,693.1046);
   frame_f2b93a0__6->SetMaximum(800);
   frame_f2b93a0__6->SetEntries(1);
   frame_f2b93a0__6->SetDirectory(0);
   frame_f2b93a0__6->SetStats(0);
   frame_f2b93a0__6->SetMarkerStyle(20);
   frame_f2b93a0__6->GetXaxis()->SetNdivisions(505);
   frame_f2b93a0__6->GetXaxis()->SetLabelFont(132);
   frame_f2b93a0__6->GetXaxis()->SetLabelOffset(0.015);
   frame_f2b93a0__6->GetXaxis()->SetLabelSize(0.05);
   frame_f2b93a0__6->GetXaxis()->SetTitleSize(-1);
   frame_f2b93a0__6->GetXaxis()->SetTitleOffset(1);
   frame_f2b93a0__6->GetXaxis()->SetTitleFont(132);
   frame_f2b93a0__6->GetYaxis()->SetLabelFont(132);
   frame_f2b93a0__6->GetYaxis()->SetLabelSize(0.05);
   frame_f2b93a0__6->GetYaxis()->SetTitleSize(0.05);
   frame_f2b93a0__6->GetYaxis()->SetTitleFont(132);
   frame_f2b93a0__6->GetZaxis()->SetLabelFont(132);
   frame_f2b93a0__6->GetZaxis()->SetLabelSize(0.05);
   frame_f2b93a0__6->GetZaxis()->SetTitleSize(0.05);
   frame_f2b93a0__6->GetZaxis()->SetTitleOffset(1);
   frame_f2b93a0__6->GetZaxis()->SetTitleFont(132);
   frame_f2b93a0__6->Draw("AXISSAME");
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}

